Surface response of a polymer network: Semi-infinite network

We study theoretically the surface response of a semi-infinite viscoelastic polymer network using the two-fluid model. We focus on the overdamped limit and on the effect of the network's intrinsic length scales. We calculate the decay rate of slow surface fluctuations, and the surface displacement in response to a localized force. Deviations from the large-scale continuum response are found at length scales much larger than the network's mesh size. We discuss implications for surface scattering and microrheology. We provide closed-form expressions that can be used for surface microrheology -- the extraction of viscoelastic moduli and intrinsic length scales from the motions of tracer particles lying on the surface without doping the bulk material.

==> anc/supplemental_detailed_calculation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    489824,      12734]
NotebookOptionsPosition[    451943,      12150]
NotebookOutlinePosition[    453299,      12197]
CellTagsIndexPosition[    453256,      12194]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Surface response of a polymer network: Semi-infinite network\n",
 StyleBox["Supplemental Material",
  FontSize->24]
}], "Title",
 CellChangeTimes->{{3.7517030539729404`*^9, 3.751703082832076*^9}, {
  3.7899688128383675`*^9, 3.7899688721166224`*^9}, {3.790061151299389*^9, 
  3.7900611513821974`*^9}},ExpressionUUID->"8a9d225d-f31b-401d-aa81-\
a00c36c01b29"],

Cell["\<\
This file  is a supplement to the article entitled \
\[OpenCurlyDoubleQuote]Surface response of a polymer network: Semi-infinite \
network\[CloseCurlyDoubleQuote], by Chen Bar-Haim and Haim Diamant, submitted \
to Langmuir.
It gives the detailed calculations leading to the  results presented in the \
article.
The work is based on the two-fluid model. We calculate: (i) the decay rate \
(dispersion relation) of surface fluctuations as a function of wavevector; \
(ii) the displacement and velocity response to a localized force applied to \
the surface.
The surface lies on the plane (x, y, z = 0) and the material occupies the \
half-space z < 0. We use a 2D Fourier transform for (x,y) \[Rule] (qx,qy) and \
leave z in real space.
For the rest of the symbols see the main text.\
\>", "Text",
 CellChangeTimes->{{3.7899689126927304`*^9, 3.789969237045293*^9}, {
  3.7899693980352297`*^9, 3.789969473158124*^9}, {3.7899808209895897`*^9, 
  3.7899808751630898`*^9}, {3.7900611562830544`*^9, 3.7900611563668303`*^9}, {
  3.7902252843791075`*^9, 3.7902252922691855`*^9}, {3.7902253229486065`*^9, 
  3.7902253577315683`*^9}},ExpressionUUID->"5df88746-d2fd-43ff-b49a-\
b0cdc27ab6af"],

Cell[CellGroupData[{

Cell["Definitions", "Chapter",
 CellChangeTimes->{{3.5766906715426083`*^9, 3.5766906746736126`*^9}, 
   3.7699159920940795`*^9},ExpressionUUID->"30c277c3-3e7d-46d5-b6f3-\
20dbb4b1065d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"grad", "[", "f_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", " ", "qx", " ", "f"}], ",", 
    RowBox[{"\[ImaginaryI]", " ", "qy", " ", "f"}], ",", 
    RowBox[{
     SubscriptBox["\[PartialD]", "z"], " ", "f"}]}], "}"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"gradient", " ", "of", " ", "scalar", " ", "function", " ", "f"}], 
   " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.576689475225924*^9, 3.57668958578508*^9}, {
  3.5877407034537954`*^9, 3.5877407163415327`*^9}, {3.587741037712914*^9, 
  3.5877410404330697`*^9}, {3.751464757755704*^9, 3.751464801639296*^9}, {
  3.751464879189691*^9, 3.751464925418961*^9}, {3.7514652173426476`*^9, 
  3.7514652214416904`*^9}, {3.789969491643264*^9, 3.7899695103253355`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"13fd5156-ca39-4771-8987-be3d7cbc8aba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"div", "[", "v_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"\[ImaginaryI]", " ", "qx", " ", 
    RowBox[{"v", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "+", 
   RowBox[{"\[ImaginaryI]", " ", "qy", " ", 
    RowBox[{"v", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], "+", 
   RowBox[{
    SubscriptBox["\[PartialD]", "z"], " ", 
    RowBox[{"v", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "  ", 
    RowBox[{"(*", " ", 
     RowBox[{
     "divergence", " ", "of", " ", "vector", " ", "function", " ", "v"}], " ",
      "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.5766895989870987`*^9, 3.576689606718109*^9}, {
  3.5766896424231596`*^9, 3.576689858650464*^9}, {3.576689974308627*^9, 
  3.576689976178629*^9}, {3.5877407227088966`*^9, 3.5877407296972966`*^9}, {
  3.5877410444122972`*^9, 3.587741045246345*^9}, {3.7514648483621993`*^9, 
  3.7514648723998632`*^9}, {3.751464914096266*^9, 3.751464959402009*^9}, {
  3.751465224322*^9, 3.751465225442013*^9}, {3.7899695132424626`*^9, 
  3.7899695298370953`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"0bf2c747-b37b-4908-9ac5-1a221f23da78"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lap", "[", "f_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["qx", "2"]}], " ", "f"}], "-", 
   RowBox[{
    SuperscriptBox["qy", "2"], " ", "f"}], "+", 
   RowBox[{
    SubscriptBox["\[PartialD]", 
     RowBox[{"z", ",", "z"}]], "f", "  ", 
    RowBox[{"(*", " ", 
     RowBox[{
     "Laplacian", " ", "of", " ", "scalar", " ", "function", " ", "f"}], " ", 
     "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.5766926162533474`*^9, 3.5766926279053636`*^9}, {
  3.5766927445735283`*^9, 3.576692903823752*^9}, {3.5767422502538137`*^9, 
  3.576742259634827*^9}, {3.58774074531419*^9, 3.587740751225528*^9}, {
  3.5877410478274927`*^9, 3.587741048701543*^9}, {3.751464978230615*^9, 
  3.751465042284178*^9}, {3.7514652297474885`*^9, 3.7514652323325267`*^9}, {
  3.7899695347154193`*^9, 3.789969546484245*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"27c09733-e444-4d15-afdd-4544324414e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"veclap", "[", "v_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["qx", "2"]}], " ", "v"}], "-", 
   RowBox[{
    SuperscriptBox["qy", "2"], " ", "v"}], "+", 
   RowBox[{
    SubscriptBox["\[PartialD]", 
     RowBox[{"z", ",", "z"}]], "v", "   ", 
    RowBox[{"(*", " ", 
     RowBox[{
     "Laplacian", " ", "of", " ", "vector", " ", "function", " ", "v"}], " ", 
     "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.751861680273859*^9, 3.7518617799889793`*^9}, {
  3.751869756371645*^9, 3.7518697564633694`*^9}, {3.7899695511330643`*^9, 
  3.789969566955349*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"3447ed1c-2a79-4541-927b-8deeb6a85836"],

Cell[BoxData[
 RowBox[{
  RowBox[{"curl", "[", "v_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", "qy", " ", 
      RowBox[{"v", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "-", 
     RowBox[{
      SubscriptBox["\[PartialD]", "z"], " ", 
      RowBox[{"v", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "z"], " ", 
      RowBox[{"v", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "-", 
     RowBox[{"\[ImaginaryI]", " ", "qx", " ", 
      RowBox[{"v", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", "qx", " ", 
      RowBox[{"v", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "-", 
     RowBox[{"\[ImaginaryI]", " ", "qy", " ", 
      RowBox[{"v", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}]}], "}"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"curl", " ", "of", " ", "vector", " ", "function", " ", "v"}], " ",
    "*)"}]}]], "Input",
 CellChangeTimes->{{3.5767422628548317`*^9, 3.576742275045849*^9}, {
   3.576742313320903*^9, 3.57674231858191*^9}, {3.5767423623379717`*^9, 
   3.5767423991920233`*^9}, {3.587740754044689*^9, 3.5877407689595423`*^9}, 
   3.5877408340382643`*^9, {3.587741051583708*^9, 3.5877410524757586`*^9}, {
   3.5877434054053383`*^9, 3.587743405554347*^9}, {3.751465076950433*^9, 
   3.751465205551201*^9}, {3.75146523595782*^9, 3.751465238339485*^9}, {
   3.7514658031517563`*^9, 3.7514658032096195`*^9}, {3.7899695772217126`*^9, 
   3.789969587540798*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"dad81ade-a856-42fe-8ab8-f3b61c9ec51e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Model equations", "Chapter",
 CellChangeTimes->{{3.7517031317772923`*^9, 
  3.7517031371933403`*^9}},ExpressionUUID->"fda1b2d4-4468-4c58-862b-\
30717f646a37"],

Cell["\<\
There are 7 equations total: two 3-vector equations + one scalar equation, \
for the two 3-vector fields (v, u) and one scalar field (p).
The following 3 expressions should vanish. \
\>", "Text",
 CellChangeTimes->{{3.5776961880487795`*^9, 3.57769625983788*^9}, {
   3.621302361423418*^9, 3.6213024888465977`*^9}, {3.701577277582755*^9, 
   3.7015772929254513`*^9}, {3.7051266753342524`*^9, 
   3.7051266808588257`*^9}, {3.705126825916708*^9, 3.7051268405162024`*^9}, 
   3.789981914597316*^9},ExpressionUUID->"3eb7af41-cf7b-4bee-b601-\
dd6c984e3f95"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq01", ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"grad", "[", 
      RowBox[{"p", "[", 
       RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], "]"}]}], "+", 
    RowBox[{"\[Eta]", " ", 
     RowBox[{"veclap", "[", 
      RowBox[{"v", "[", 
       RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], "]"}]}], "-", 
    RowBox[{"\[CapitalGamma]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
        RowBox[{"u", "[", 
         RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"0", "*", 
     RowBox[{"fv", "[", 
      RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Stokes", " ", "+", " ", 
    RowBox[{
    "mutual", " ", "friction", " ", "for", " ", "the", " ", "fluid"}]}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.576690948643999*^9, 3.5766911544032893`*^9}, 
   3.576691300555495*^9, {3.576691450293706*^9, 3.57669145385371*^9}, 
   3.5767504969751334`*^9, {3.611899794136449*^9, 3.611899795171508*^9}, {
   3.6213025011686153`*^9, 3.6213025244626484`*^9}, {3.70157608517835*^9, 
   3.701576123116428*^9}, {3.702283806399644*^9, 3.702283839759419*^9}, {
   3.7022855305912037`*^9, 3.702285542047061*^9}, {3.703139278612655*^9, 
   3.7031392810178375`*^9}, {3.70313934281892*^9, 3.7031393701630445`*^9}, 
   3.724644568561889*^9, {3.7518647581640587`*^9, 3.7518647588452673`*^9}, 
   3.751866453533489*^9, {3.751867885280491*^9, 3.7518678964984665`*^9}, {
   3.75186924437694*^9, 3.751869244760913*^9}, {3.751869654963064*^9, 
   3.7518696556801105`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"9036eacd-d7cd-4d09-8d8c-b42ff68fcc9e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq02", ":=", 
   RowBox[{
    RowBox[{"G", " ", 
     RowBox[{"(", 
      RowBox[{"veclap", "[", 
       RowBox[{"u", "[", 
        RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], "]"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"K", "+", 
       RowBox[{"G", "/", "3"}]}], ")"}], " ", 
     RowBox[{"grad", "[", 
      RowBox[{"div", "[", 
       RowBox[{"u", "[", 
        RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], "]"}], "]"}]}], "-", 
    RowBox[{"\[CapitalGamma]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
        RowBox[{"u", "[", 
         RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], "-", 
       RowBox[{"v", "[", 
        RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], ")"}]}], "+", 
    RowBox[{"0", "*", 
     RowBox[{"fu", "[", 
      RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Elasticity", " ", "+", " ", 
    RowBox[{
    "mutual", " ", "friction", " ", "for", " ", "the", " ", "network"}]}], 
   " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.5766911831573296`*^9, 3.576691464564726*^9}, 
   3.576750504476144*^9, {3.611899801716882*^9, 3.6118998022769146`*^9}, {
   3.6118998385819907`*^9, 3.6118998605182457`*^9}, {3.6213025308036575`*^9, 
   3.6213025465076795`*^9}, {3.701577140763957*^9, 3.7015771591969843`*^9}, {
   3.7022839174412193`*^9, 3.702283924272071*^9}, {3.702285572752138*^9, 
   3.7022856043528547`*^9}, {3.7031393834396067`*^9, 
   3.7031393843421497`*^9}, {3.7031395004602337`*^9, 
   3.7031395152661114`*^9}, {3.7518647621643496`*^9, 3.7518647628295703`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"f6288327-cba6-4cac-974f-e75b13f0b64e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq03", ":=", 
   RowBox[{"div", "[", 
    RowBox[{"v", "[", 
     RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Fluid", " ", "incompressibility"}], ",", " ", 
    RowBox[{
    "approximately", " ", "equal", " ", "to", " ", "medium", " ", 
     "incompressibility"}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.5766915440358377`*^9, 3.5766915582168574`*^9}, 
   3.5767505084961495`*^9, {3.621302553538689*^9, 3.6213026091877675`*^9}, {
   3.701577479041368*^9, 3.7015774799857597`*^9}, {3.7031395561173754`*^9, 
   3.7031395575086837`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"2a1cf33a-8a45-4684-b5cf-d7f72eded7db"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq04", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Omega]", " ", "\[CapitalGamma]", 
     " ", 
     RowBox[{"div", "[", 
      RowBox[{"u", "[", 
       RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], "]"}]}], "+", 
    RowBox[{"lap", "[", 
     RowBox[{"p", "[", 
      RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], "]"}], "-", 
    RowBox[{"0", "*", 
     RowBox[{"div", "[", 
      RowBox[{"fv", "[", 
       RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "An", " ", "auxilary", " ", "equation", " ", "obtained", " ", "from", " ", 
    "the", " ", "div", " ", "of", " ", "eq01"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.5766942874536996`*^9, 3.576694289823703*^9}, {
   3.5766943355507674`*^9, 3.5766943634148064`*^9}, 3.5767505118171544`*^9, 
   3.6118998860287046`*^9, {3.6213026246407895`*^9, 3.621302665967848*^9}, {
   3.702286073151479*^9, 3.702286084735355*^9}, {3.702286194867221*^9, 
   3.702286223236992*^9}, {3.703139574897127*^9, 3.7031395860025654`*^9}, {
   3.7518660080637684`*^9, 3.7518660091618257`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"4d261b46-84ad-42bc-bd6b-1d7ca2096a56"],

Cell[CellGroupData[{

Cell["Switching parameters", "Subsection",
 CellChangeTimes->{{3.5766948203284497`*^9, 
  3.5766948516314936`*^9}},ExpressionUUID->"7a5ebc13-a763-43df-8709-\
5e85ea1be04e"],

Cell["from (G, \[CapitalGamma], K) to (\[Eta]b, \[Xi], \[Lambda])", "Text",
 CellChangeTimes->{{3.5766950053837104`*^9, 3.5766951026768475`*^9}, {
   3.576695505796415*^9, 3.5766955139874263`*^9}, 3.5776941687199183`*^9, {
   3.587741416284567*^9, 3.5877414224279184`*^9}, {3.6119005077682657`*^9, 
   3.611900522145088*^9}},ExpressionUUID->"e5622e9c-4e77-43e8-86da-\
0fb5585a7f6e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"G", "=", 
    RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
     RowBox[{"(", 
      RowBox[{"\[Eta]b", "-", "\[Eta]"}], ")"}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"introducing", " ", "bulk", " ", "viscosity", " ", "\[Eta]b"}], 
    "=", 
    RowBox[{"\[Eta]", "+", 
     RowBox[{"G", "/", "\[ImaginaryI]\[Omega]"}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]", "=", 
    RowBox[{"\[Eta]", " ", 
     RowBox[{"G", "/", 
      RowBox[{"(", 
       RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "\[Eta]b", " ", 
        SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"introducing", " ", "transverse", " ", "length", " ", "\[Xi]"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Lambda]", "2"], " ", "\[ImaginaryI]", " ", 
       "\[Omega]", " ", "\[CapitalGamma]"}], ")"}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"G", "/", "3"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "introducing", " ", "longitudinal", " ", "length", " ", "\[Lambda]"}], 
    ";", " ", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Lambda]", "2"], "/", 
      SuperscriptBox["\[Xi]", "2"]}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Eta]b", "/", "\[Eta]"}], ")"}], " ", "2", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Nu]"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "\[Nu]"}]}], ")"}]}]}]}], ";", " ", 
    RowBox[{
    "\[Lambda]", " ", "diverges", " ", "for", " ", "an", " ", 
     "incompressible", " ", "network"}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{
  3.576695133551891*^9, {3.576695259550068*^9, 3.576695340501182*^9}, {
   3.5766955466334724`*^9, 3.5766957273377266`*^9}, {3.5766959271200085`*^9, 
   3.5766960508461823`*^9}, {3.5776941687309184`*^9, 
   3.5776941687309184`*^9}, {3.5776967536685762`*^9, 
   3.5776968661247344`*^9}, {3.5877409950914764`*^9, 
   3.5877410236431093`*^9}, {3.5877439178516483`*^9, 3.58774393203846*^9}, {
   3.587747224763793*^9, 3.587747224851798*^9}, {3.5877472631869907`*^9, 
   3.5877472642690525`*^9}, {3.611900528384445*^9, 3.6119006045798035`*^9}, {
   3.611900697580123*^9, 3.61190071222696*^9}, {3.611901127161693*^9, 
   3.6119011744523983`*^9}, {3.7899819769455957`*^9, 3.789981993868066*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"42e78025-9af4-4209-8272-b87a1d60639a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Decoupled equations", "Chapter",
 CellChangeTimes->{{3.7517031816822424`*^9, 
  3.751703188036346*^9}},ExpressionUUID->"30917c0f-3328-415f-bdb1-\
aeeb475c2797"],

Cell[TextData[{
 "Define two flows, Vc,Vr, which are combinations of v and u such that the \
equations decouple. (See ref 18 in the paper.)\nVc is the collective flow of \
the two fluids; Vr is the relative flow.\nAdd to each of them a term \
proportional to grad[p] to make both flows incompressible.\nVc turns out to \
satisfy the Stokes equation. Vr turns out to satisfy the Brinkman equation.\n\
Vc = (1 - \[Eta]/\[Eta]b) (\[ImaginaryI]\[Omega]u + (\[Eta]/(\[Eta]b-\[Eta])) \
v - 1/\[CapitalGamma] grad[p])\nVr = (\[Eta]b/\[Eta] - 1) (\[ImaginaryI]\
\[Omega]u - v - 1/\[CapitalGamma] grad[p])\nP  = p  -  ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Lambda]", "2"], TraditionalForm]],ExpressionUUID->
  "65cefa96-66b1-406e-94ed-203bebf1f13a"],
 " lap[p]"
}], "Text",
 CellChangeTimes->{{3.5766921543506975`*^9, 3.5766922497438316`*^9}, {
   3.576692284907881*^9, 3.576692349589972*^9}, {3.576692439120098*^9, 
   3.57669259696132*^9}, 3.576692918254772*^9, {3.576694866634515*^9, 
   3.576694900148562*^9}, {3.576696266486486*^9, 3.576696272907495*^9}, {
   3.57669661600798*^9, 3.5766966314200015`*^9}, {3.5766980479109955`*^9, 
   3.576698078615039*^9}, {3.5767429114937644`*^9, 3.57674305021696*^9}, {
   3.576743091563018*^9, 3.5767431089960423`*^9}, {3.577696424843113*^9, 
   3.5776964762081847`*^9}, {3.577720902274639*^9, 3.577720933552683*^9}, {
   3.611901186427083*^9, 3.611901216118781*^9}, {3.6119012596602716`*^9, 
   3.6119014146071343`*^9}, {3.62135946156557*^9, 3.6213594678865786`*^9}, {
   3.7517879880082264`*^9, 3.7517880879824953`*^9}, {3.789982034254407*^9, 
   3.7899820478727264`*^9}, {3.78998218923586*^9, 
   3.789982230667029*^9}},ExpressionUUID->"b06f2161-70d1-4389-9a91-\
49f268942b3e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Vc", "[", 
    RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vcx", "[", 
      RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], ",", 
     RowBox[{"Vcy", "[", 
      RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], ",", 
     RowBox[{"Vcz", "[", 
      RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vr", "[", 
    RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vrx", "[", 
      RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], ",", 
     RowBox[{"Vry", "[", 
      RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], ",", 
     RowBox[{"Vrz", "[", 
      RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5766984120145097`*^9, 3.5766984532585673`*^9}, {
  3.57669849759463*^9, 3.5766985166266565`*^9}, {3.611899995343957*^9, 
  3.611900025144662*^9}, {3.6119000643699055`*^9, 3.6119000769466248`*^9}, {
  3.702793922099825*^9, 3.7027939349303217`*^9}, {3.702793997636654*^9, 
  3.702794056289065*^9}, {3.702886341357395*^9, 3.702886422272233*^9}, {
  3.703139690112858*^9, 3.703139719412651*^9}, {3.7518643652507124`*^9, 
  3.7518643692330112`*^9}, {3.78998410634514*^9, 3.7899841457086916`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"e9c3e448-2e1e-4f72-b3e1-99d738137c2b"],

Cell["\<\
eq01,...,eq04 turn into the following 4 expressions which should vanish.\
\>", "Text",
 CellChangeTimes->{{3.5776961880487795`*^9, 3.57769625983788*^9}, {
  3.6213028374730897`*^9, 
  3.621302867869133*^9}},ExpressionUUID->"162b6cf7-844e-4520-97fe-\
b5fa3f767237"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eq11", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"grad", "[", 
      RowBox[{"P", "[", 
       RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Eta]", "+", 
       RowBox[{"G", "/", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], ")"}]}]}], ")"}], " ", 
     RowBox[{"veclap", "[", 
      RowBox[{"Vc", "[", 
       RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.576692960841832*^9, 3.5766929631818357`*^9}, {
   3.576693091883017*^9, 3.576693109135041*^9}, 3.5766977161125283`*^9, {
   3.5766980869080505`*^9, 3.5766980876880517`*^9}, {3.5766985250986686`*^9, 
   3.57669852575867*^9}, 3.576698562705722*^9, {3.611900093340562*^9, 
   3.611900094423624*^9}, {3.611900243366143*^9, 3.611900257193934*^9}, {
   3.6119002915028963`*^9, 3.6119002922839413`*^9}, {3.7028864553426943`*^9, 
   3.702886458474815*^9}, {3.702886496480451*^9, 3.7028865104408417`*^9}, {
   3.702886813734921*^9, 3.702886813770261*^9}, 3.702886856553536*^9, {
   3.7031397310375204`*^9, 3.703139741688597*^9}, {3.7051200563390856`*^9, 
   3.7051200603894167`*^9}, 3.705126975556961*^9, {3.7518638477717047`*^9, 
   3.751863848581498*^9}, {3.7518646606071672`*^9, 3.751864666173271*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"685e3563-a4df-48d0-b109-59b1652ace2f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"eq12", "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"grad", "[", 
       RowBox[{"P", "[", 
        RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], "]"}]}], "+", 
     RowBox[{"\[Eta]", " ", 
      RowBox[{"veclap", "[", 
       RowBox[{"Vr", "[", 
        RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], "]"}]}], " ", "-", 
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "\[CapitalGamma]", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"G", "+", 
           RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "\[Eta]"}]}], ")"}],
          "/", " ", "G"}]}], ")"}], " ", 
      RowBox[{"Vr", "[", 
       RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}]}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.57669323630422*^9, 3.576693249746239*^9}, {
   3.5766932882142935`*^9, 3.5766933394313655`*^9}, {3.5766933703264093`*^9, 
   3.5766933792074213`*^9}, {3.5766934454355145`*^9, 
   3.5766935046925983`*^9}, {3.576698097129065*^9, 3.576698103070073*^9}, 
   3.576698546222698*^9, 3.5767434052504597`*^9, {3.6119001015290303`*^9, 
   3.611900144753503*^9}, {3.6119002662914543`*^9, 3.611900266635474*^9}, {
   3.611900336817488*^9, 3.6119003666931973`*^9}, {3.611900416182028*^9, 
   3.6119004169010687`*^9}, {3.6119025614207287`*^9, 3.611902562218774*^9}, {
   3.70288689773724*^9, 3.702886927866144*^9}, 3.702886989198842*^9, {
   3.703139746073803*^9, 3.7031397595781426`*^9}, 3.7051200667855096`*^9, 
   3.705126978727113*^9, {3.751863855370331*^9, 3.7518639195774803`*^9}, {
   3.7518640066394644`*^9, 3.7518640316585*^9}, {3.751864672341762*^9, 
   3.7518646725362363`*^9}, 3.751864802059578*^9, {3.790061321012388*^9, 
   3.7900613242064886`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"54277f0b-afe1-47f3-83fc-7822dabe0179"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eq13", "=", 
   RowBox[{"div", "[", 
    RowBox[{"Vc", "[", 
     RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5766935679816875`*^9, 3.5766935816737065`*^9}, 
   3.5766936538918085`*^9, {3.5766981068300786`*^9, 3.5766981080900803`*^9}, {
   3.576698549363703*^9, 3.5766985499437037`*^9}, {3.6119001512688756`*^9, 
   3.611900151911912*^9}, {3.702886997898932*^9, 3.702886998907318*^9}, {
   3.7031397673440685`*^9, 3.7031397684469376`*^9}, 3.705126982824712*^9, {
   3.7518646806944356`*^9, 3.7518646807941675`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"86679b82-255b-425e-9a0a-2fdcadfbc1c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eq14", "=", 
   RowBox[{"div", "[", 
    RowBox[{"Vr", "[", 
     RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5766936590628157`*^9, 3.576693663203821*^9}, {
   3.5766936976478696`*^9, 3.5766937032678776`*^9}, 3.576698112592087*^9, 
   3.57669855417371*^9, {3.611900155623124*^9, 3.611900156383168*^9}, {
   3.702887006332111*^9, 3.702887007243691*^9}, {3.7031398154853053`*^9, 
   3.703139816891374*^9}, 3.705126986061962*^9, {3.751864683838986*^9, 
   3.751864684110258*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"854edb8e-00bd-4dd4-8c74-90034897913d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Solve for the collective flow ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "c"], TraditionalForm]],ExpressionUUID->
  "93aaa30a-790c-4b72-a0b4-f8b24c529102"]
}], "Chapter",
 CellChangeTimes->{{3.7517033406795807`*^9, 3.7517033516932693`*^9}, {
  3.7517033997820888`*^9, 3.751703400150546*^9}, {3.751707898716095*^9, 
  3.7517079109815807`*^9}},ExpressionUUID->"f18680e5-0444-49e8-bfd6-\
2b35c9097ff2"],

Cell[CellGroupData[{

Cell[TextData[{
 "Equations for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "c"], TraditionalForm]],ExpressionUUID->
  "cd795d91-b33e-41a2-943e-619c6ad7ff52"]
}], "Subchapter",
 CellChangeTimes->{{3.7517079485689373`*^9, 
  3.751707954487565*^9}},ExpressionUUID->"4705864d-7bd8-4c86-9e99-\
595ebf61a5c4"],

Cell["Vc satisfies the Stokes equation of an incompressible fluid.", "Text",
 CellChangeTimes->{{3.789982256137679*^9, 3.789982282647952*^9}, 
   3.789982537703843*^9},ExpressionUUID->"c163693d-c806-44fc-be2f-\
57b7777ff670"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq21", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", "qx", " ", 
     RowBox[{"P", "[", 
      RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], "+", 
    RowBox[{"\[Eta]b", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["qx", "2"]}], "-", 
          SuperscriptBox["qy", "2"]}], ")"}], " ", 
        RowBox[{"Vcx", "[", 
         RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["Vcx", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq22", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", "qy", " ", 
     RowBox[{"P", "[", 
      RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], "+", 
    RowBox[{"\[Eta]b", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["qx", "2"]}], "-", 
          SuperscriptBox["qy", "2"]}], ")"}], " ", 
        RowBox[{"Vcy", "[", 
         RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["Vcy", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq23", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      SuperscriptBox["P", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], "+", 
    RowBox[{"\[Eta]b", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["qx", "2"]}], "-", 
          SuperscriptBox["qy", "2"]}], ")"}], " ", 
        RowBox[{"Vcz", "[", 
         RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["Vcz", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq24", "=", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", " ", "qx", " ", 
     RowBox[{"Vcx", "[", 
      RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", "qy", " ", 
     RowBox[{"Vcy", "[", 
      RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["Vcz", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7365611237835464`*^9, 3.7365611327013597`*^9}, {
  3.751864159368691*^9, 3.75186418163211*^9}, {3.751864936019042*^9, 
  3.7518649425775166`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"b6ecc8e9-7715-459e-8d54-cf327b61c44d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Solution for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "c"], TraditionalForm]],ExpressionUUID->
  "a7eb450d-582b-4edf-90af-e08fa268a33a"]
}], "Subchapter",
 CellChangeTimes->{{3.751707965575201*^9, 
  3.7517079728685675`*^9}},ExpressionUUID->"2a6b8dae-824a-4242-a6b6-\
e8e2ba4d1b8f"],

Cell["\<\
The following expressions give the solution of eq21-eq24 for Vc. Terms which \
diverge at z \[Rule] -\[Infinity] have been removed.
We check this solution below.\
\>", "Text",
 CellChangeTimes->{{3.7899823352811403`*^9, 
  3.7899824396884155`*^9}},ExpressionUUID->"fb0a9408-83dd-4c1b-9c5b-\
4d8d52304317"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"A", "=", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["qx", "2"], "+", 
      SuperscriptBox["qy", "2"]}]]}], ";"}], "Text"]], "Input",
 CellChangeTimes->{3.7517090389184113`*^9, 3.7518642168578253`*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"af91b51e-5c65-411e-95f0-ad2d699dc696"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Vcx", "[", 
    RowBox[{"qx_", ",", "qy_", ",", "z_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"C6", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "A"}], " ", "z"}]]}], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "C4", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "A"}], " ", "z"}]], " ", "qx", " ", "z"}], "A"]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7517087121518097`*^9, 3.751708723357216*^9}, 
   3.751864233114315*^9, {3.751865523663272*^9, 3.7518655287336674`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"d2417225-0bc0-4d9c-be53-7b4234ae7db0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Vcy", "[", 
    RowBox[{"qx_", ",", "qy_", ",", "z_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"C8", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "A"}], " ", "z"}]]}], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "C4", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "A"}], " ", "z"}]], " ", "qy", " ", "z"}], "A"]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7517088870097823`*^9, 3.751708894645937*^9}, 
   3.7518642391851015`*^9, {3.7518655348652954`*^9, 3.751865539366211*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"ed3f8ef2-40b2-4245-89b5-4ff200182d24"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Vcz", "[", 
    RowBox[{"qx_", ",", "qy_", ",", "z_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"C3", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "A"}], " ", "z"}]]}], "+", 
    RowBox[{"C4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "A"}], " ", "z"}]], " ", "z"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.75170896305901*^9, 3.75170897325143*^9}, 
   3.751864242297737*^9, {3.7518655467514772`*^9, 3.7518655523813796`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"b4dae4e2-b42f-4ef2-9da4-35361d3ab89c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Solve for the relative flow ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "r"], TraditionalForm]],ExpressionUUID->
  "f627a08d-c93b-499a-9ca5-e79112809f2e"]
}], "Chapter",
 CellChangeTimes->{{3.7517033649323893`*^9, 3.751703374201519*^9}, {
  3.7517034045707927`*^9, 3.7517034051823425`*^9}, {3.751707918793397*^9, 
  3.751707934034152*^9}},ExpressionUUID->"2a571939-2c21-4b33-9bca-\
50fd12044a0a"],

Cell[CellGroupData[{

Cell[TextData[{
 "Equations for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "r"], TraditionalForm]],ExpressionUUID->
  "b34d7da9-ee93-4e73-9a71-ce22c483a607"]
}], "Subchapter",
 CellChangeTimes->{{3.751724441371709*^9, 
  3.7517244634269967`*^9}},ExpressionUUID->"acdd7631-3f3e-4dd7-9a90-\
d3fadb6cf5d0"],

Cell["\<\
Vr satisfies the Brinkman equation of an incompressible fluid.\
\>", "Text",
 CellChangeTimes->{{3.789982256137679*^9, 3.789982282647952*^9}, {
  3.789982519854825*^9, 
  3.789982533751231*^9}},ExpressionUUID->"e9f4b760-eb96-4910-8550-\
e7d440e0e16d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq31", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", "qx", " ", 
     RowBox[{"P", "[", 
      RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], "+", 
    RowBox[{"\[Eta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["qx", "2"]}], "-", 
          SuperscriptBox["qy", "2"]}], ")"}], " ", 
        RowBox[{"Vrx", "[", 
         RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["Vrx", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], "-", 
       RowBox[{
        SuperscriptBox["\[Xi]", 
         RowBox[{"-", "2"}]], 
        RowBox[{"Vrx", "[", 
         RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq32", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", "qy", " ", 
     RowBox[{"P", "[", 
      RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], "+", 
    RowBox[{"\[Eta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["qx", "2"]}], "-", 
          SuperscriptBox["qy", "2"]}], ")"}], " ", 
        RowBox[{"Vry", "[", 
         RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["Vry", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], "-", 
       RowBox[{
        SuperscriptBox["\[Xi]", 
         RowBox[{"-", "2"}]], 
        RowBox[{"Vry", "[", 
         RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq33", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      SuperscriptBox["P", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], "+", 
    RowBox[{"\[Eta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["qx", "2"]}], "-", 
          SuperscriptBox["qy", "2"]}], ")"}], " ", 
        RowBox[{"Vrz", "[", 
         RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["Vrz", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], "-", 
       RowBox[{
        SuperscriptBox["\[Xi]", 
         RowBox[{"-", "2"}]], 
        RowBox[{"Vrz", "[", 
         RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq34", "=", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", " ", "qx", " ", 
     RowBox[{"Vrx", "[", 
      RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", "qy", " ", 
     RowBox[{"Vry", "[", 
      RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["Vrz", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.711514864858942*^9, {3.7518650041786156`*^9, 3.751865043037653*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"74efefe7-c75b-4446-bd98-94f9326e4d19"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Solution for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "r"], TraditionalForm]],ExpressionUUID->
  "98240229-a622-432f-844a-fecb067d41b9"]
}], "Subchapter",
 CellChangeTimes->{{3.7517244698658032`*^9, 
  3.7517244749778786`*^9}},ExpressionUUID->"c064a989-6713-48b0-83a2-\
b34866cca434"],

Cell["\<\
The following expressions give the solution of eq31-eq34 for Vc. Terms which \
diverge at z \[Rule] -\[Infinity] have been removed.
We check this solution below.\
\>", "Text",
 CellChangeTimes->{{3.7899823352811403`*^9, 3.7899824396884155`*^9}, {
  3.7899824876403227`*^9, 
  3.7899824944231653`*^9}},ExpressionUUID->"0f91697f-e88e-42e2-a85f-\
d86efad54ce7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B", "=", 
   FractionBox[
    SqrtBox[
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["qx", "2"], " ", 
       SuperscriptBox["\[Xi]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["qy", "2"], " ", 
       SuperscriptBox["\[Xi]", "2"]}]}]], "\[Xi]"]}], ";"}]], "Input",
 CellChangeTimes->{3.7518650729695215`*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"5bb2f89f-cd10-477e-a4ec-205e58557a38"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Vrx", "[", 
    RowBox[{"qx_", ",", "qy_", ",", "z_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"D6", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "B"}], " ", "z"}]]}], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "D2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "A"}], " ", "z"}]], " ", "qx"}], "A"]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.751724659427365*^9, 3.751724666960743*^9}, 
   3.7518650764731197`*^9, {3.7518654844392195`*^9, 3.751865489206462*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"f82627cd-0637-4c9c-8e07-d3d774b3a1b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Vry", "[", 
    RowBox[{"qx_", ",", "qy_", ",", "z_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"D8", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "B"}], " ", "z"}]]}], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "D2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "A"}], " ", "z"}]], " ", "qy"}], "A"]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.751724697694832*^9, 3.751724706188341*^9}, 
   3.751865079689511*^9, {3.7518654943277526`*^9, 3.7518654983908787`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"500233c6-479a-40a4-a3a5-f2a500acef20"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Vrz", "[", 
    RowBox[{"qx_", ",", "qy_", ",", "z_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"D2", "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "A"}], "*", "z"}], "]"}]}], "+", 
    RowBox[{"D4", "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "B"}], "*", "z"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7517247369979005`*^9, 3.751724745737665*^9}, 
   3.751865083225086*^9, {3.75186550432603*^9, 3.7518655096686926`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"ff551756-0ba5-432f-92b0-cc3061ddd296"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solve for the pressure P", "Chapter",
 CellChangeTimes->{{3.7517035079634466`*^9, 3.7517035132279987`*^9}, {
  3.751703652603876*^9, 
  3.7517036544269743`*^9}},ExpressionUUID->"1176def7-daec-4a48-9cd7-\
55003e568c08"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"P", "[", 
    RowBox[{"qx_", ",", "qy_", ",", "z_"}], "]"}], "=", 
   RowBox[{"2", " ", "C4", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "A"}], " ", "z"}]], "  ", "\[Eta]b"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.751725352580911*^9, 3.751725371178426*^9}, 
   3.7518652018236246`*^9, {3.7518655735168056`*^9, 3.7518655834292784`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"58838a03-73fd-4939-afb2-c791af6ee969"],

Cell["\<\
P for both sets of equations must be the same. This eliminates one \
integration constant.\
\>", "Text",
 CellChangeTimes->{{3.789982604680955*^9, 3.7899826277592154`*^9}, {
  3.789982666150858*^9, 
  3.789982667679313*^9}},ExpressionUUID->"cb651920-0a8e-4a90-aff9-\
150b2f0a159a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"s1", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "\[Eta]b", " ", "C4"}], "==", 
      RowBox[{"\[Eta]", " ", 
       RowBox[{"D2", "/", 
        RowBox[{"(", 
         RowBox[{"A", " ", 
          SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}]}], ",", "D2"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.724649354815646*^9, 3.724649357474325*^9}, {
   3.7246494104874477`*^9, 3.724649565602805*^9}, {3.725166369417693*^9, 
   3.7251663866440983`*^9}, 3.779692352590295*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"62977ed1-a983-4113-a17a-bdeb6fa988c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"D2", "=", 
   RowBox[{"D2", "/.", 
    RowBox[{"s1", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.72464956933005*^9, 3.7246495805220814`*^9}, {
   3.725166397050634*^9, 3.725166417492855*^9}, 3.779692355914956*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"34eb66ad-6d23-493f-80a1-1ec613e0a8ed"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check solution for decoupled equations", "Chapter",
 CellChangeTimes->{{3.7517036584935923`*^9, 
  3.7517036687302346`*^9}},ExpressionUUID->"04032b64-aeec-4cae-94cb-\
e2dd1ec34994"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Check the solution for ",
  FontSize->24,
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "c"], TraditionalForm]],ExpressionUUID->
  "459f3992-ff2f-4222-874d-b68ea0aa70e8"]
}], "Subchapter",
 CellChangeTimes->{
  3.7517282204731946`*^9, 3.7517283089648724`*^9, {3.7899827589498672`*^9, 
   3.789982760510688*^9}},ExpressionUUID->"76ae540d-f737-4e6e-9ae2-\
034305688913"],

Cell["\<\
We use the incompressibility equation to eliminate another integration \
constant.\
\>", "Text",
 CellChangeTimes->{{3.7899826762634974`*^9, 
  3.7899827026467113`*^9}},ExpressionUUID->"a227e3d8-44e2-4e38-aa67-\
a2ab64fe2255"],

Cell[BoxData[
 RowBox[{
  RowBox[{"s2", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"I", "*", "qx", "*", 
        RowBox[{"Vcx", "[", 
         RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], "+", 
       RowBox[{"I", "*", "qy", "*", 
        RowBox[{"Vcy", "[", 
         RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"Vcz", "[", 
          RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], ",", "z"}], "]"}]}], 
      "\[Equal]", "0"}], " ", ",", "C3"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7237104251499634`*^9, 3.723710458716857*^9}, {
   3.725166429874366*^9, 3.725166429939172*^9}, {3.7251671531677275`*^9, 
   3.725167157667511*^9}, 3.7796923037299004`*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"03784414-ccf4-48ba-8f3a-cba97c177821"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C3", "=", 
   RowBox[{"C3", "/.", 
    RowBox[{"s2", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7237104911509285`*^9, 3.723710497789976*^9}, {
   3.7251664372787657`*^9, 3.725166437370183*^9}, 3.779692307841076*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"d1f6d454-8d78-4552-a76f-8834093c8756"],

Cell["Check validity of Vc solution.", "Text",
 CellChangeTimes->{{3.7899827208635693`*^9, 
  3.7899827280287385`*^9}},ExpressionUUID->"9f320357-e45b-4f73-9687-\
894e53d48f7d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"eq21", ",", "eq22", ",", "eq23", ",", "eq24"}], "}"}], ",", 
   RowBox[{"\[Xi]", ">", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7246469771645308`*^9, 3.724647022464472*^9}, {
  3.7518653869740796`*^9, 3.751865402940349*^9}, {3.75186571921286*^9, 
  3.751865726834461*^9}, {3.751866817162259*^9, 3.75186682965981*^9}, {
  3.7518670494266114`*^9, 3.751867058382674*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"295091c2-e4fd-4ac1-bf51-b57994103cf0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7246470249115677`*^9, 3.7251668798019032`*^9, 3.7251672967887554`*^9, 
   3.725167476440857*^9, {3.7251733670333743`*^9, 3.7251733753962145`*^9}, 
   3.725173827280677*^9, 3.7251738999607534`*^9, 3.7252581660555687`*^9, 
   3.7256948937882175`*^9, 3.725868491930834*^9, 3.7323506047755804`*^9, 
   3.736575486385148*^9, 3.7518654060400486`*^9, 3.7518654711308374`*^9, 
   3.7518656155094147`*^9, 3.7518657288829947`*^9, 3.7518667897566023`*^9, 
   3.7518668311448293`*^9, 3.7518670593540506`*^9, 3.7529433973591337`*^9, 
   3.7529925992939177`*^9, 3.769827047210246*^9, 3.769916046924285*^9, 
   3.7703530407191486`*^9, 3.7704401718071737`*^9, 3.7742428651002126`*^9, 
   3.779699780800902*^9, 3.781277708546159*^9, 3.7812917701388106`*^9, 
   3.7813265489619827`*^9, 3.781327540220298*^9, 3.787814386338503*^9, 
   3.7880897021568594`*^9, 3.7896161951644373`*^9, 3.7900638176954594`*^9, 
   3.790065633640464*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"f25e084d-30b7-4e64-94cf-8ad1f91669dc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Check the solution for ",
  FontSize->24,
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "r"], TraditionalForm]],ExpressionUUID->
  "a40166d9-78c5-4a07-ad33-e5a310f9359d"]
}], "Subchapter",
 CellChangeTimes->{{3.7517283182813444`*^9, 3.75172832456741*^9}, {
  3.7899827685589437`*^9, 
  3.7899827705745173`*^9}},ExpressionUUID->"19934607-85b4-4aeb-9469-\
62c1aa5f2199"],

Cell["\<\
We use the incompressibility equation to eliminate another integration \
constant.\
\>", "Text",
 CellChangeTimes->{{3.7899826762634974`*^9, 
  3.7899827026467113`*^9}},ExpressionUUID->"e37b9d54-db3c-49cd-8092-\
48c8f7afdfa4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"s3", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"I", "*", "qx", "*", 
        RowBox[{"Vrx", "[", 
         RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], "+", 
       RowBox[{"I", "*", "qy", "*", 
        RowBox[{"Vry", "[", 
         RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"Vrz", "[", 
          RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], ",", "z"}], "]"}]}], 
      "\[Equal]", "0"}], " ", ",", "D4"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7237104251499634`*^9, 3.723710458716857*^9}, {
   3.725166429874366*^9, 3.725166429939172*^9}, {3.725166486158251*^9, 
   3.725166495204872*^9}, {3.7251676145826297`*^9, 3.7251676149563103`*^9}, {
   3.7251678306300793`*^9, 3.725167835674078*^9}, 3.779692314265976*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"a4dc197c-4e7b-4495-a520-06841ca4a5b7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"D4", "=", 
   RowBox[{"D4", "/.", 
    RowBox[{"s3", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7237104911509285`*^9, 3.723710497789976*^9}, {
   3.7251664372787657`*^9, 3.725166437370183*^9}, 3.7251665270413656`*^9, {
   3.725167620926222*^9, 3.7251676257125807`*^9}, 3.7796923177322717`*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"8e0c18ba-2bf0-4212-b9ca-b794521f2983"],

Cell["Check validity of Vr solution.", "Text",
 CellChangeTimes->{{3.7899827208635693`*^9, 3.7899827280287385`*^9}, {
  3.7899827975956135`*^9, 
  3.789982797668451*^9}},ExpressionUUID->"878f4791-543b-4dc8-bc5f-\
23f629bfd354"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"eq31", ",", "eq32", ",", "eq33", ",", "eq34"}], "}"}], ",", 
   RowBox[{"\[Xi]", ">", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7246469771645308`*^9, 3.724647022464472*^9}, {
  3.7518653869740796`*^9, 3.751865402940349*^9}, {3.75186571921286*^9, 
  3.751865726834461*^9}, {3.751866817162259*^9, 3.75186682965981*^9}, {
  3.7518670494266114`*^9, 3.751867058382674*^9}, {3.751867183863796*^9, 
  3.75186719636534*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"9794bf69-b561-458e-90c5-f15be62ba521"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7246470249115677`*^9, 3.7251668798019032`*^9, 3.7251672967887554`*^9, 
   3.725167476440857*^9, {3.7251733670333743`*^9, 3.7251733753962145`*^9}, 
   3.725173827280677*^9, 3.7251738999607534`*^9, 3.7252581660555687`*^9, 
   3.7256948937882175`*^9, 3.725868491930834*^9, 3.7323506047755804`*^9, 
   3.736575486385148*^9, 3.7518654060400486`*^9, 3.7518654711308374`*^9, 
   3.7518656155094147`*^9, 3.7518657288829947`*^9, 3.7518667897566023`*^9, 
   3.7518668311448293`*^9, 3.7518670593540506`*^9, 3.751867197748633*^9, 
   3.7529433975029287`*^9, 3.752992599415865*^9, 3.7698270473644485`*^9, 
   3.7699160470737195`*^9, 3.77035304085143*^9, 3.7704401719601316`*^9, 
   3.7742428652237096`*^9, 3.7796997851504993`*^9, 3.781277708685129*^9, 
   3.7812917703957443`*^9, 3.7813265492867093`*^9, 3.781327540522649*^9, 
   3.7878143865209703`*^9, 3.788089702330396*^9, 3.789616195395159*^9, 
   3.7900638178281054`*^9, 3.790065633783082*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"42185add-a3a7-47a8-990a-0340266b16fa"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check solution for original, coupled equations", "Chapter",
 CellChangeTimes->{{3.7517036768518543`*^9, 3.751703693311804*^9}, 
   3.78998280375605*^9},ExpressionUUID->"a6121ad0-d3c0-4161-b6f6-\
35cccb532a86"],

Cell[CellGroupData[{

Cell["Finding original flows", "Subchapter",
 CellChangeTimes->{{3.7517873208533697`*^9, 
  3.7517873308039007`*^9}},ExpressionUUID->"546d18b5-a223-4094-9148-\
9b9945e9e53b"],

Cell[TextData[{
 "Vc = (1 - \[Eta]/\[Eta]b) (\[ImaginaryI]\[Omega]u + \
(\[Eta]/(\[Eta]b-\[Eta])) v - 1/\[CapitalGamma] grad[p])\nVr = \
(\[Eta]b/\[Eta] - 1) (\[ImaginaryI]\[Omega]u - v - 1/\[CapitalGamma] grad[p])\
\nP  = p  -  ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Lambda]", "2"], TraditionalForm]],ExpressionUUID->
  "d63d620c-d71b-42ca-b9b7-84b008058426"],
 " lap[p]"
}], "Text",
 CellChangeTimes->{{3.5766921543506975`*^9, 3.5766922497438316`*^9}, {
   3.576692284907881*^9, 3.576692349589972*^9}, {3.576692439120098*^9, 
   3.57669259696132*^9}, 3.576692918254772*^9, {3.576694866634515*^9, 
   3.576694900148562*^9}, {3.576696266486486*^9, 3.576696272907495*^9}, {
   3.57669661600798*^9, 3.5766966314200015`*^9}, {3.5766980479109955`*^9, 
   3.576698078615039*^9}, {3.5767429114937644`*^9, 3.57674305021696*^9}, {
   3.576743091563018*^9, 3.5767431089960423`*^9}, {3.577696424843113*^9, 
   3.5776964762081847`*^9}, {3.577720902274639*^9, 3.577720933552683*^9}, {
   3.611901186427083*^9, 3.611901216118781*^9}, {3.6119012596602716`*^9, 
   3.6119014146071343`*^9}, {3.62135946156557*^9, 3.6213594678865786`*^9}, {
   3.7517879880082264`*^9, 3.7517880879824953`*^9}, 
   3.751788341759361*^9},ExpressionUUID->"584298ee-0de6-490c-a4e3-\
27a71462e1d6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"p", "[", 
     RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], "-", 
    RowBox[{
     RowBox[{"\[Lambda]", "^", "2"}], "*", 
     RowBox[{"lap", "[", 
      RowBox[{"p", "[", 
       RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], "]"}]}]}], "]"}], "-", 
  RowBox[{"P", "[", 
   RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.751869457215289*^9, 3.751869506489411*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"b1bd8157-fb2a-44db-b3a6-656d82911624"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "C4", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["qx", "2"], "+", 
        SuperscriptBox["qy", "2"]}]]}], " ", "z"}]], " ", "\[Eta]b"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["qx", "2"], "+", 
        SuperscriptBox["qy", "2"]}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
   RowBox[{"p", "[", 
    RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["\[Lambda]", "2"], " ", 
   RowBox[{
    SuperscriptBox["p", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "2"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.75186949269838*^9, 3.751869507486765*^9}, 
   3.752943419126731*^9, 3.7529926222625885`*^9, 3.7698270520274973`*^9, 
   3.7699160548157396`*^9, 3.7703530522359357`*^9, 3.770440179305622*^9, 
   3.77424287339891*^9, 3.77969979655871*^9, 3.7812778334622064`*^9, 
   3.7812917939875536`*^9, 3.7813265677716866`*^9, 3.7813275528589106`*^9, 
   3.7878143917637005`*^9, 3.788089730401291*^9, 3.789616209391553*^9, 
   3.7900638257662334`*^9, 3.7900656429720697`*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"c4cdba45-5548-413e-8904-ed76a647e200"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"qx_", ",", "qy_", ",", "z_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "H"}], " ", "z"}]], " ", "E2"}], "+", 
    RowBox[{"2", " ", "C4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "A"}], " ", "z"}]], " ", "\[Eta]b"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.751788405390643*^9, 3.7517884413058615`*^9}, 
   3.7518661324079685`*^9, {3.751867581364941*^9, 3.751867590180355*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"da378b22-4ca0-4dc2-aa20-b55aa6e8cd78"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"v", "[", 
    RowBox[{"qx_", ",", "qy_", ",", "z_"}], "]"}], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"Vr", "[", 
        RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], "\[Eta]"}], "-", 
      RowBox[{
       RowBox[{"Vc", "[", 
        RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], " ", "\[Eta]b"}]}], 
     "\[Eta]b"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.751866058625474*^9, 3.751866110721009*^9}, 
   3.752992609353651*^9, 3.7812918117799234`*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"b1ad6057-bc01-4d78-a8ec-55b70b3e3ad1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"u", "[", 
    RowBox[{"qx_", ",", "qy_", ",", "z_"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"\[Eta]", " ", 
      RowBox[{"(", 
       RowBox[{"\[Eta]", "-", "\[Eta]b"}], ")"}], " ", "\[Eta]b", " ", 
      "\[Omega]"}]], 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Eta]b", "2"], " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        RowBox[{"grad", "[", 
         RowBox[{"p", "[", 
          RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], "]"}]}], "+", 
       RowBox[{"\[Eta]", " ", "\[Eta]b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Eta]"}], "+", "\[Eta]b"}], ")"}], " ", 
        RowBox[{"Vc", "[", 
         RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"Vr", "[", 
         RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.722096319090357*^9, {3.751866116361911*^9, 3.751866124752454*^9}, 
   3.752992613012233*^9, 3.7812918040138845`*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"cbb0c8fe-c72c-450a-93f3-30a2213a054d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"H", "=", 
   FractionBox[
    SqrtBox[
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["qx", "2"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["qy", "2"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}]}]], "\[Lambda]"]}], ";"}]], "Input",
 CellChangeTimes->{
  3.7518650729695215`*^9, {3.7518674430620666`*^9, 3.7518674517178974`*^9}, {
   3.7518675602913055`*^9, 3.7518675667599955`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"0016e34a-d330-4272-aec7-b3f147a821a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check that the original equations are satisfied", "Subchapter",
 CellChangeTimes->{{3.7517874691883593`*^9, 3.7517874800424557`*^9}, {
  3.7517876326664906`*^9, 3.751787632842129*^9}, {3.7899828601716337`*^9, 
  3.789982870173787*^9}},ExpressionUUID->"d2d0ca19-5a32-4b32-9505-\
2afd756608cf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"{", 
   RowBox[{"eq01", ",", "eq02", ",", "eq03", ",", "eq04"}], "}"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7518661473100786`*^9, 3.7518661561514163`*^9}, {
  3.7518698538267813`*^9, 3.751869879826194*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"c64ac176-7aed-45d3-b6aa-2470d73f0f25"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7518661576344447`*^9, 3.7518666660666533`*^9, 3.751867220691228*^9, 
   3.7518675966440105`*^9, 3.7518679681556787`*^9, 3.7518690830926356`*^9, {
   3.7518692780268764`*^9, 3.7518693025203342`*^9}, 3.751869834108553*^9, 
   3.7518698815076895`*^9, 3.752943420091818*^9, 3.7698270528941584`*^9, 
   3.769916055643648*^9, 3.7703530676201825`*^9, 3.7704401802307835`*^9, 
   3.7742428743085575`*^9, 3.7796998136212015`*^9, 3.7812778346852226`*^9, 
   3.7812917954486895`*^9, 3.781326569012471*^9, 3.781327554115101*^9, 
   3.787814392430908*^9, 3.788089731164256*^9, 3.7896162103085237`*^9, 
   3.790063826507262*^9, 3.790065646615402*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"2eb7efbf-8c87-4a9b-8007-e744baf31ec4"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Expressions for stress tensors", "Chapter",
 CellChangeTimes->{{3.751703855996636*^9, 
  3.7517038644081316`*^9}},ExpressionUUID->"96949d0a-d52f-45ea-bf1a-\
ae9ddaa20089"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"vx", "[", 
      RowBox[{"qx_", ",", "qy_", ",", "z_"}], "]"}], ",", 
     RowBox[{"vy", "[", 
      RowBox[{"qx_", ",", "qy_", ",", "z_"}], "]"}], ",", 
     RowBox[{"vz", "[", 
      RowBox[{"qx_", ",", "qy_", ",", "z_"}], "]"}]}], "}"}], "=", 
   RowBox[{"v", "[", 
    RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.751869959742299*^9, 3.751870035147482*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"52e2b325-bd7c-4561-bd04-fd6860824e93"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ux", "[", 
      RowBox[{"qx_", ",", "qy_", ",", "z_"}], "]"}], ",", 
     RowBox[{"uy", "[", 
      RowBox[{"qx_", ",", "qy_", ",", "z_"}], "]"}], ",", 
     RowBox[{"uz", "[", 
      RowBox[{"qx_", ",", "qy_", ",", "z_"}], "]"}]}], "}"}], "=", 
   RowBox[{"u", "[", 
    RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.751869959742299*^9, 3.751870070711298*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"cbdd94a6-f89f-4d25-a5e3-1e5a42c4b230"],

Cell[CellGroupData[{

Cell["Stress tensor of the viscous fluid", "Subchapter",
 CellChangeTimes->{{3.751792396244996*^9, 3.751792408214164*^9}, {
  3.78998292696566*^9, 
  3.78998292705146*^9}},ExpressionUUID->"4bfe1e10-b6b2-4d7b-94e5-\
626afaf141de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]vxz", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"\[Eta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"vx", "[", 
          RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], ",", "z"}], "]"}], "+", 
       RowBox[{"I", " ", "qx", " ", 
        RowBox[{"vz", "[", 
         RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}]}], ")"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7251755947544556`*^9, 3.72517560721101*^9}, 
   3.7518701363107233`*^9},
 CellLabel->"In[52]:=",ExpressionUUID->"45c1f696-6e42-4c6d-884c-9ca395751843"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]vyz", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"\[Eta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"vy", "[", 
          RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], ",", "z"}], "]"}], "+", 
       RowBox[{"I", " ", "qy", " ", 
        RowBox[{"vz", "[", 
         RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}]}], ")"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.725175618275215*^9, 3.725175620987901*^9}, 
   3.751870151101142*^9},
 CellLabel->"In[53]:=",ExpressionUUID->"fbd9e0fa-13f7-4ea2-980e-38b3d122019e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]vzz", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"2", " ", "\[Eta]", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"vz", "[", 
         RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], ",", "z"}], "]"}]}], "-", 
     RowBox[{"p", "[", 
      RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.717234164596238*^9, 3.7172341694563456`*^9}, {
   3.7220994565214863`*^9, 3.722099474616455*^9}, 3.725175625132538*^9, 
   3.7518701588773303`*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"e55befac-64c9-4f1d-a6aa-98ac621ba16b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Stress tensor of the (visco)elastic network", "Subchapter",
 CellChangeTimes->{{3.7517924281151524`*^9, 3.751792452698495*^9}, {
  3.7899829502939167`*^9, 
  3.789982950372738*^9}},ExpressionUUID->"c89fb932-0966-49ba-9bea-\
67b5104df1e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]uxz", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"G", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"ux", "[", 
           RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], ",", "z"}], "]"}], "+", 
        RowBox[{"I", " ", "qx", " ", 
         RowBox[{"uz", "[", 
          RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}]}], ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"G", "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Eta]b", "-", "\[Eta]"}], ")"}], "I", " ", "\[Omega]"}]}], 
      "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.722097162401276*^9, 3.722097169470585*^9}, 
   3.722097201897725*^9, {3.7251770095975447`*^9, 3.7251770128336554`*^9}, 
   3.7518702050537415`*^9},
 CellLabel->"In[55]:=",ExpressionUUID->"60d7937f-6017-4ccd-9542-b13f525c8e75"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]uyz", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"G", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"uy", "[", 
           RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], ",", "z"}], "]"}], "+", 
        RowBox[{"I", " ", "qy", " ", 
         RowBox[{"uz", "[", 
          RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}]}], ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"G", "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Eta]b", "-", "\[Eta]"}], ")"}], "I", " ", "\[Omega]"}]}], 
      "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.7220972361092405`*^9, {3.7251770207562666`*^9, 3.725177022750428*^9}, 
   3.7518702299900312`*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"d2bb70d9-41b4-4b1a-b284-22ea832fd9a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]uzz", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"2", " ", "G", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"uz", "[", 
         RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], ",", "z"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"K", "-", 
        RowBox[{"2", " ", 
         RowBox[{"G", "/", "3"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"I", " ", "qx", " ", 
         RowBox[{"ux", "[", 
          RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], " ", "+", " ", 
        RowBox[{"I", " ", "qy", " ", 
         RowBox[{"uy", "[", 
          RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], " ", "+", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"uz", "[", 
           RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], ",", "z"}], "]"}]}], 
       ")"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7220975584871893`*^9, 3.7220975744579425`*^9}, 
   3.723398917490916*^9, {3.725176882225313*^9, 3.725176893704931*^9}, {
   3.7251770353642497`*^9, 3.725177046747655*^9}, {3.7251777406296167`*^9, 
   3.7251777422555537`*^9}, 3.7252127336793804`*^9, {3.7518704213328776`*^9, 
   3.7518704699158525`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"073a23f2-3512-49b5-9763-fb426378b755"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculate dispersion relation \[Omega](qx,qy)", "Chapter",
 CellChangeTimes->{{3.7517042575824137`*^9, 3.751704279674421*^9}, {
  3.751704401704897*^9, 3.7517044046103077`*^9}, {3.7899834147697983`*^9, 
  3.7899834298591223`*^9}},ExpressionUUID->"8f15188d-ba02-4313-b034-\
7eb420a72c6e"],

Cell[CellGroupData[{

Cell["\<\
We apply the same boundary conditions but without external force.\
\>", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.789984256942991*^9, 3.789984271612644*^9}, 
   3.790061444398543*^9},ExpressionUUID->"e13da6f7-533b-4869-b6f7-\
4e930779bc90"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eqn1", "=", 
   RowBox[{
    RowBox[{"\[Sigma]vxz", "+", "\[Sigma]uxz"}], "\[Equal]", "0"}]}], 
  ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.7233970181426105`*^9, 3.7233970342677116`*^9}, 
   3.7233970754896235`*^9, 3.725209424330104*^9, {3.787815623720858*^9, 
   3.787815649178609*^9}, 3.7878156801906366`*^9, {3.787887115768817*^9, 
   3.7878871263763895`*^9}, {3.7899838236927276`*^9, 3.7899838263590918`*^9}, 
   3.7900614443995523`*^9, {3.7900617255402327`*^9, 3.790061752477211*^9}, 
   3.7900618430966215`*^9, {3.7900619247034707`*^9, 3.790061925970874*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"d8317124-b7b8-4a11-bac0-f7764ba2394c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eqn2", "=", 
   RowBox[{
    RowBox[{"\[Sigma]vyz", "+", "\[Sigma]uyz"}], "\[Equal]", "0"}]}], 
  ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.7252051698071938`*^9, 3.725205179468363*^9}, 
   3.725209424331107*^9, {3.7878156639122486`*^9, 3.787815667997265*^9}, 
   3.790061444400539*^9, {3.7900617364915056`*^9, 3.7900617444549365`*^9}, 
   3.790061847770302*^9, {3.790061919677162*^9, 3.7900619219508743`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"7c032376-0f69-432f-8556-57cebdcf4779"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eqn3", "=", 
   RowBox[{
    RowBox[{"\[Sigma]vzz", "+", "\[Sigma]uzz", "+", 
     RowBox[{"\[Gamma]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"qx", "^", "2"}], "+", 
        RowBox[{"qy", "^", "2"}]}], ")"}], " ", 
      RowBox[{"uz", "[", 
       RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}]}], "\[Equal]", "0"}]}], 
  ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.723397050253921*^9, 3.723397126351139*^9}, {
   3.7252051845979567`*^9, 3.7252051946513615`*^9}, 3.725209424331107*^9, {
   3.725211896637744*^9, 3.7252119007974186`*^9}, {3.725211931536319*^9, 
   3.725211935933515*^9}, {3.7280571991389127`*^9, 3.7280572115623384`*^9}, {
   3.7330302160422373`*^9, 3.7330302639086943`*^9}, {3.733455902242629*^9, 
   3.7334559031060705`*^9}, {3.7367409589337397`*^9, 3.736740979418507*^9}, {
   3.787815686739114*^9, 3.7878156888990374`*^9}, 3.790061444400539*^9, {
   3.790061850991686*^9, 3.7900618544622407`*^9}, {3.790061910049037*^9, 
   3.7900619403740997`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"4ffdc5c2-6c90-45e1-81b9-5908c1758f41"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eqn4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"I", "*", "\[Omega]", "*", 
      RowBox[{"ux", "[", 
       RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], "-", 
     RowBox[{"vx", "[", 
      RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], "\[Equal]", "0"}]}], 
  ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.7900619631448617`*^9},
 CellLabel->"In[61]:=",ExpressionUUID->"ca8ce5bc-6429-4a23-bfa2-1f6c79808138"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eqn5", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"I", "*", "\[Omega]", "*", 
      RowBox[{"uy", "[", 
       RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], "-", 
     RowBox[{"vy", "[", 
      RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], "\[Equal]", "0"}]}], 
  ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.72520521831457*^9, 3.7252052214790792`*^9}, {
   3.7252052922309723`*^9, 3.7252052923224754`*^9}, 3.725209424331107*^9, {
   3.725211940488905*^9, 3.7252119519832144`*^9}, 3.787815693226513*^9, 
   3.790061444400539*^9, 3.790061856998266*^9, {3.790061905079543*^9, 
   3.790061907093462*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"30f4292d-8619-43b6-b448-5328f25af9e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eqn6", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"I", "*", "\[Omega]", "*", 
      RowBox[{"uz", "[", 
       RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], "-", 
     RowBox[{"vz", "[", 
      RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], "\[Equal]", "0"}]}], 
  ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.7233971294736404`*^9, 3.723397156180262*^9}, 
   3.7252052003559732`*^9, 3.725209424331107*^9, {3.7252119578088245`*^9, 
   3.7252119594188857`*^9}, 3.787815697934182*^9, 3.7900614444015703`*^9, 
   3.790061859590459*^9, {3.790061899155965*^9, 3.790061902366773*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"bfca4329-bde2-4d59-9227-7270cb99a202"],

Cell["Set z to zero (calculate on surface)", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.789984256942991*^9, 3.789984271612644*^9}, 
   3.790061444398543*^9, {3.790062046948806*^9, 
   3.7900620725849915`*^9}},ExpressionUUID->"6e49e384-6a9b-40a6-836b-\
98e4242759cd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"eqn1", "=", 
   RowBox[{"eqn1", "//.", 
    RowBox[{"z", "\[Rule]", "0"}]}]}], ";", " ", 
  RowBox[{"eqn2", "=", 
   RowBox[{"eqn2", "//.", 
    RowBox[{"z", "\[Rule]", "0"}]}]}], ";", " ", 
  RowBox[{"eqn3", "=", 
   RowBox[{"eqn3", "//.", 
    RowBox[{"z", "\[Rule]", "0"}]}]}], ";", " ", 
  RowBox[{"eqn4", "=", 
   RowBox[{"eqn4", "//.", 
    RowBox[{"z", "\[Rule]", "0"}]}]}], ";", " ", 
  RowBox[{"eqn5", "=", 
   RowBox[{"eqn5", "//.", 
    RowBox[{"z", "\[Rule]", "0"}]}]}], ";", " ", 
  RowBox[{"eqn6", "=", 
   RowBox[{"eqn6", "//.", 
    RowBox[{"z", "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7900619729727845`*^9, 3.7900620284116554`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"f7d43ea6-85be-47fc-baaf-2f37f8ceccc5"],

Cell["Construct the matrix of coefficients", "Text",
 CellChangeTimes->{{3.7899842804438815`*^9, 
  3.7899842869165087`*^9}},ExpressionUUID->"a67217d6-51ec-43f3-814c-\
b3bbf739d291"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientArrays", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "eqn1", ",", "eqn2", ",", "eqn3", ",", "eqn4", ",", "eqn5", ",", 
      "eqn6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"C6", ",", "C4", ",", "D6", ",", "C8", ",", "D8", ",", "E2"}], 
     "}"}]}], "]"}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.723397315204357*^9, 3.7233973699283977`*^9}, {
   3.725209424331107*^9, 3.7252094646616497`*^9}, 3.789983491460436*^9},
 CellLabel->"In[65]:=",ExpressionUUID->"05ca1602-4439-4242-bfd9-026f858395e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Normal", "[", "%", "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], ")"}], "//", "MatrixForm"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.7233977243942776`*^9, 3.7233977541559467`*^9}, 
   3.725209424331107*^9, 3.7869510394465814`*^9, {3.787886320755413*^9, 
   3.7878863239643292`*^9}, {3.787887270278369*^9, 3.7878873065024505`*^9}, {
   3.7880905319031143`*^9, 3.7880905327358494`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"9b8445d4-117d-4d96-8b3c-c366b2611973"]
}, Open  ]],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["qx", "2"]}], "+", 
            SuperscriptBox["qy", "2"]}], ")"}], " ", "\[Eta]"}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["qx", "2"], "+", 
           SuperscriptBox["qy", "2"]}]]]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["qx", "2"]}], "+", 
           SuperscriptBox["qy", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Eta]"}], "+", "\[Eta]b"}], ")"}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["qx", "2"], "+", 
          SuperscriptBox["qy", "2"]}]]]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", "qx", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["qx", "2"], "+", 
          SuperscriptBox["qy", "2"]}]], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Xi]", "2"]}], "-", 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "qx", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["qx", "2"], "+", 
           SuperscriptBox["qy", "2"]}]], " ", "\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Eta]"}], "+", "\[Eta]b"}], ")"}], " ", 
         SuperscriptBox["\[Xi]", "2"]}], 
        RowBox[{"\[Eta]", "-", "\[Eta]b"}]], "+", 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "qx", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["qx", "2"], "+", 
           SuperscriptBox["qy", "2"]}]], " ", 
         SuperscriptBox["\[Eta]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Eta]"}], "+", "\[Eta]b"}], ")"}], " ", 
         SuperscriptBox["\[Xi]", "2"]}], 
        RowBox[{"\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Eta]", "-", "\[Eta]b"}], ")"}]}]]}], 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["qx", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Eta]"}], "+", "\[Eta]b"}], ")"}], " ", "\[Xi]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eta]", "-", "\[Eta]b"}], ")"}], " ", "\[Eta]b", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["qx", "2"], "+", 
              SuperscriptBox["qy", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Xi]", "2"]}]}]]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Eta]"}], "+", "\[Eta]b"}], ")"}], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["qx", "2"], "+", 
              SuperscriptBox["qy", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Xi]", "2"]}]}]]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eta]", "-", "\[Eta]b"}], ")"}], " ", "\[Eta]b", " ", 
         "\[Xi]"}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["qx", "2"]}], "+", 
              SuperscriptBox["qy", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], 
        RowBox[{"\[Eta]b", " ", "\[Xi]", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["qx", "2"], "+", 
              SuperscriptBox["qy", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Xi]", "2"]}]}]]}]]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"qx", " ", "qy", " ", "\[Eta]"}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["qx", "2"], "+", 
           SuperscriptBox["qy", "2"]}]]]}], "-", 
       FractionBox[
        RowBox[{"qx", " ", "qy", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Eta]"}], "+", "\[Eta]b"}], ")"}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["qx", "2"], "+", 
          SuperscriptBox["qy", "2"]}]]]}], 
      RowBox[{
       FractionBox[
        RowBox[{"qx", " ", "qy", " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Xi]"}], 
        RowBox[{"\[Eta]b", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["qx", "2"], "+", 
              SuperscriptBox["qy", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Xi]", "2"]}]}]]}]], "+", 
       FractionBox[
        RowBox[{"qx", " ", "qy", " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Eta]"}], "+", "\[Eta]b"}], ")"}], " ", "\[Xi]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eta]", "-", "\[Eta]b"}], ")"}], " ", "\[Eta]b", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["qx", "2"], "+", 
              SuperscriptBox["qy", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Xi]", "2"]}]}]]}]]}], 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "qx", " ", "\[Eta]b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Eta]"}], "+", "\[Eta]b"}], ")"}], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["qx", "2"], "+", 
             SuperscriptBox["qy", "2"]}], ")"}], " ", 
           SuperscriptBox["\[Lambda]", "2"]}]}]], " ", 
        SuperscriptBox["\[Xi]", "2"]}], 
       RowBox[{"\[Eta]", " ", 
        RowBox[{"(", 
         RowBox[{"\[Eta]", "-", "\[Eta]b"}], ")"}], " ", "\[Lambda]"}]]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"qx", " ", "qy", " ", "\[Eta]"}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["qx", "2"], "+", 
           SuperscriptBox["qy", "2"]}]]]}], "-", 
       FractionBox[
        RowBox[{"qx", " ", "qy", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Eta]"}], "+", "\[Eta]b"}], ")"}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["qx", "2"], "+", 
          SuperscriptBox["qy", "2"]}]]]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", "qy", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["qx", "2"], "+", 
          SuperscriptBox["qy", "2"]}]], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Xi]", "2"]}], "-", 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "qy", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["qx", "2"], "+", 
           SuperscriptBox["qy", "2"]}]], " ", "\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Eta]"}], "+", "\[Eta]b"}], ")"}], " ", 
         SuperscriptBox["\[Xi]", "2"]}], 
        RowBox[{"\[Eta]", "-", "\[Eta]b"}]], "+", 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "qy", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["qx", "2"], "+", 
           SuperscriptBox["qy", "2"]}]], " ", 
         SuperscriptBox["\[Eta]b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Eta]"}], "+", "\[Eta]b"}], ")"}], " ", 
         SuperscriptBox["\[Xi]", "2"]}], 
        RowBox[{"\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Eta]", "-", "\[Eta]b"}], ")"}]}]]}], 
      RowBox[{
       FractionBox[
        RowBox[{"qx", " ", "qy", " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Xi]"}], 
        RowBox[{"\[Eta]b", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["qx", "2"], "+", 
              SuperscriptBox["qy", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Xi]", "2"]}]}]]}]], "+", 
       FractionBox[
        RowBox[{"qx", " ", "qy", " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Eta]"}], "+", "\[Eta]b"}], ")"}], " ", "\[Xi]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eta]", "-", "\[Eta]b"}], ")"}], " ", "\[Eta]b", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["qx", "2"], "+", 
              SuperscriptBox["qy", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Xi]", "2"]}]}]]}]]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["qx", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["qy", "2"]}]}], ")"}], " ", "\[Eta]"}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["qx", "2"], "+", 
           SuperscriptBox["qy", "2"]}]]]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["qx", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["qy", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Eta]"}], "+", "\[Eta]b"}], ")"}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["qx", "2"], "+", 
          SuperscriptBox["qy", "2"]}]]]}], 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["qy", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Eta]"}], "+", "\[Eta]b"}], ")"}], " ", "\[Xi]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eta]", "-", "\[Eta]b"}], ")"}], " ", "\[Eta]b", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["qx", "2"], "+", 
              SuperscriptBox["qy", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Xi]", "2"]}]}]]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Eta]"}], "+", "\[Eta]b"}], ")"}], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["qx", "2"], "+", 
              SuperscriptBox["qy", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Xi]", "2"]}]}]]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eta]", "-", "\[Eta]b"}], ")"}], " ", "\[Eta]b", " ", 
         "\[Xi]"}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["qx", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["qy", "2"]}]}], ")"}], " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], 
        RowBox[{"\[Eta]b", " ", "\[Xi]", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["qx", "2"], "+", 
              SuperscriptBox["qy", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Xi]", "2"]}]}]]}]]}], 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "qy", " ", "\[Eta]b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Eta]"}], "+", "\[Eta]b"}], ")"}], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["qx", "2"], "+", 
             SuperscriptBox["qy", "2"]}], ")"}], " ", 
           SuperscriptBox["\[Lambda]", "2"]}]}]], " ", 
        SuperscriptBox["\[Xi]", "2"]}], 
       RowBox[{"\[Eta]", " ", 
        RowBox[{"(", 
         RowBox[{"\[Eta]", "-", "\[Eta]b"}], ")"}], " ", "\[Lambda]"}]]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "qx", " ", "\[Eta]"}], 
       "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "qx", " ", 
        RowBox[{"(", 
         RowBox[{"\[Eta]", "-", "\[Eta]b"}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"qx", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["qx", "2"], "+", 
           SuperscriptBox["qy", "2"]}]], " ", "\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Eta]"}], "+", "\[Eta]b"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eta]", "-", "\[Eta]b"}], ")"}], " ", "\[Omega]"}]]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[Eta]b"}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["qx", "2"], "+", 
          SuperscriptBox["qy", "2"]}], ")"}], " ", "\[Eta]", " ", 
        SuperscriptBox["\[Xi]", "2"]}], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["qx", "2"], "+", 
           SuperscriptBox["qy", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"\[Eta]", "-", "\[Eta]b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"\[Eta]", "+", "\[Eta]b"}], ")"}], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "\[Eta]"], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["qx", "2"], "+", 
           SuperscriptBox["qy", "2"]}]], " ", "\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Eta]"}], "+", "\[Eta]b"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eta]", "-", "\[Eta]b"}], ")"}], " ", "\[Omega]"}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["qx", "2"], "+", 
            SuperscriptBox["qy", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "\[Gamma]", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Xi]", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eta]", "-", "\[Eta]b"}], ")"}], " ", "\[Omega]"}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["qx", "2"], "+", 
            SuperscriptBox["qy", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "\[Gamma]", " ", 
         SuperscriptBox["\[Eta]b", "2"], " ", 
         SuperscriptBox["\[Xi]", "2"]}], 
        RowBox[{"\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Eta]", "-", "\[Eta]b"}], ")"}], " ", "\[Omega]"}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"qx", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["qx", "2"], "+", 
           SuperscriptBox["qy", "2"]}], ")"}], " ", "\[Gamma]", " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Xi]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eta]", "-", "\[Eta]b"}], ")"}], " ", "\[Eta]b", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["qx", "2"], " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["qy", "2"], " ", 
            SuperscriptBox["\[Xi]", "2"]}]}]], " ", "\[Omega]"}]]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "qy", " ", "\[Eta]"}], 
       "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "qy", " ", 
        RowBox[{"(", 
         RowBox[{"\[Eta]", "-", "\[Eta]b"}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"qy", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["qx", "2"], "+", 
           SuperscriptBox["qy", "2"]}]], " ", "\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Eta]"}], "+", "\[Eta]b"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eta]", "-", "\[Eta]b"}], ")"}], " ", "\[Omega]"}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"qy", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["qx", "2"], "+", 
           SuperscriptBox["qy", "2"]}], ")"}], " ", "\[Gamma]", " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Xi]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eta]", "-", "\[Eta]b"}], ")"}], " ", "\[Eta]b", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["qx", "2"], " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["qy", "2"], " ", 
            SuperscriptBox["\[Xi]", "2"]}]}]], " ", "\[Omega]"}]]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox[
        RowBox[{"\[Eta]", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["qx", "2"], "+", 
            SuperscriptBox["qy", "2"]}], ")"}], " ", "\[Eta]b", " ", 
          SuperscriptBox["\[Xi]", "2"]}]}], "\[Eta]"], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["qx", "2"], "+", 
           SuperscriptBox["qy", "2"]}], ")"}], " ", "\[Gamma]", " ", 
         "\[Eta]b", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["qx", "2"], " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["qy", "2"], " ", 
            SuperscriptBox["\[Lambda]", "2"]}]}]], " ", 
         SuperscriptBox["\[Xi]", "2"]}], 
        RowBox[{"\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Eta]", "-", "\[Eta]b"}], ")"}], " ", "\[Lambda]", " ", 
         "\[Omega]"}]]}]},
     {
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "\[Eta]"}], "+", "\[Eta]b"}], 
        RowBox[{"\[Eta]", "-", "\[Eta]b"}]]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "qx", " ", 
        SuperscriptBox["\[Xi]", "2"]}], "+", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "qx", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Xi]", "2"]}], 
        RowBox[{"\[Eta]", "-", "\[Eta]b"}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "qx", " ", 
         SuperscriptBox["\[Eta]b", "2"], " ", 
         SuperscriptBox["\[Xi]", "2"]}], 
        RowBox[{"\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Eta]", "-", "\[Eta]b"}], ")"}]}]]}], 
      RowBox[{
       FractionBox["\[Eta]", "\[Eta]b"], "-", 
       FractionBox[
        SuperscriptBox["\[Eta]", "2"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eta]", "-", "\[Eta]b"}], ")"}], " ", "\[Eta]b"}]]}], "0",
       "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "qx", " ", "\[Eta]b", " ", 
         SuperscriptBox["\[Xi]", "2"]}], 
        RowBox[{"\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Eta]", "-", "\[Eta]b"}], ")"}]}]]}]},
     {"0", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "qy", " ", 
        SuperscriptBox["\[Xi]", "2"]}], "+", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "qy", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Xi]", "2"]}], 
        RowBox[{"\[Eta]", "-", "\[Eta]b"}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "qy", " ", 
         SuperscriptBox["\[Eta]b", "2"], " ", 
         SuperscriptBox["\[Xi]", "2"]}], 
        RowBox[{"\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Eta]", "-", "\[Eta]b"}], ")"}]}]]}], "0", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "\[Eta]"}], "+", "\[Eta]b"}], 
        RowBox[{"\[Eta]", "-", "\[Eta]b"}]]}], 
      RowBox[{
       FractionBox["\[Eta]", "\[Eta]b"], "-", 
       FractionBox[
        SuperscriptBox["\[Eta]", "2"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eta]", "-", "\[Eta]b"}], ")"}], " ", "\[Eta]b"}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "qy", " ", "\[Eta]b", " ", 
         SuperscriptBox["\[Xi]", "2"]}], 
        RowBox[{"\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Eta]", "-", "\[Eta]b"}], ")"}]}]]}]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "qx"}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["qx", "2"], "+", 
           SuperscriptBox["qy", "2"]}]]]}], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "qx", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Eta]"}], "+", "\[Eta]b"}], ")"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["qx", "2"], "+", 
           SuperscriptBox["qy", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{"\[Eta]", "-", "\[Eta]b"}], ")"}]}]]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["qx", "2"], "+", 
           SuperscriptBox["qy", "2"]}]]]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "\[Eta]"}], "+", "\[Eta]b"}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["qx", "2"], "+", 
           SuperscriptBox["qy", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{"\[Eta]", "-", "\[Eta]b"}], ")"}]}]], "+", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["qx", "2"], "+", 
          SuperscriptBox["qy", "2"]}]], " ", 
        SuperscriptBox["\[Xi]", "2"]}], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["qx", "2"], "+", 
           SuperscriptBox["qy", "2"]}]], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Xi]", "2"]}], 
        RowBox[{"\[Eta]", "-", "\[Eta]b"}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["qx", "2"], "+", 
           SuperscriptBox["qy", "2"]}]], " ", 
         SuperscriptBox["\[Eta]b", "2"], " ", 
         SuperscriptBox["\[Xi]", "2"]}], 
        RowBox[{"\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Eta]", "-", "\[Eta]b"}], ")"}]}]]}], 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "qx", " ", "\[Eta]", " ", "\[Xi]"}], 
        RowBox[{"\[Eta]b", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["qx", "2"], " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["qy", "2"], " ", 
            SuperscriptBox["\[Xi]", "2"]}]}]]}]], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "qx", " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Xi]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eta]", "-", "\[Eta]b"}], ")"}], " ", "\[Eta]b", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["qx", "2"], " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["qy", "2"], " ", 
            SuperscriptBox["\[Xi]", "2"]}]}]]}]]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "qy"}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["qx", "2"], "+", 
           SuperscriptBox["qy", "2"]}]]]}], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "qy", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Eta]"}], "+", "\[Eta]b"}], ")"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["qx", "2"], "+", 
           SuperscriptBox["qy", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{"\[Eta]", "-", "\[Eta]b"}], ")"}]}]]}], 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "qy", " ", "\[Eta]", " ", "\[Xi]"}], 
        RowBox[{"\[Eta]b", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["qx", "2"], " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["qy", "2"], " ", 
            SuperscriptBox["\[Xi]", "2"]}]}]]}]], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "qy", " ", 
         SuperscriptBox["\[Eta]", "2"], " ", "\[Xi]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Eta]", "-", "\[Eta]b"}], ")"}], " ", "\[Eta]b", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["qx", "2"], " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["qy", "2"], " ", 
            SuperscriptBox["\[Xi]", "2"]}]}]]}]]}], 
      FractionBox[
       RowBox[{"\[Eta]b", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["qx", "2"], " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["qy", "2"], " ", 
           SuperscriptBox["\[Lambda]", "2"]}]}]], " ", 
        SuperscriptBox["\[Xi]", "2"]}], 
       RowBox[{"\[Eta]", " ", 
        RowBox[{"(", 
         RowBox[{"\[Eta]", "-", "\[Eta]b"}], ")"}], " ", "\[Lambda]"}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.787887298644471*^9, 3.787887312337833*^9}, 
   3.788090535676*^9, 3.7900614720130816`*^9, 3.790061766432807*^9, 
   3.7900618718701906`*^9, 3.790062085113887*^9, 3.7900638838463*^9},
 CellLabel->
  "Out[66]//MatrixForm=",ExpressionUUID->"1da04761-55a1-438b-9c18-\
f421838bb859"],

Cell["Setting the determinant to zero gives the equation for \[Omega]", "Text",
 CellChangeTimes->{{3.789984310220869*^9, 
  3.7899843414271927`*^9}},ExpressionUUID->"1c5e074e-ac23-4c85-bec4-\
e6f69304fd30"],

Cell[BoxData[
 RowBox[{
  RowBox[{"s2", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Det", "[", "%", "]"}], "\[Equal]", "0"}], ",", "\[Omega]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7367447771545935`*^9, 3.736744778185618*^9}, {
   3.7367448441214023`*^9, 3.736744844819874*^9}, 3.786951089545375*^9},
 CellLabel->"In[67]:=",ExpressionUUID->"8ca4ef03-d046-4796-b226-b4cd3b9a6753"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Omega]DR", "=", 
   RowBox[{"\[Omega]", "/.", 
    RowBox[{"s2", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.7869510984690037`*^9, {3.7878152900610933`*^9, 3.787815298853583*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"a48d5916-cda6-4fc7-97b3-3aecbb780fa8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]DR", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"\[Omega]DR", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"B", "\[Rule]", " ", 
         FractionBox[
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["qx", "2"], " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["qy", "2"], " ", 
             SuperscriptBox["\[Xi]", "2"]}]}]], "\[Xi]"]}], ",", 
        RowBox[{"A", "\[Rule]", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["qx", "2"], "+", 
           SuperscriptBox["qy", "2"]}]]}], ",", 
        RowBox[{"H", "\[Rule]", 
         FractionBox[
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["qx", "2"], " ", 
             SuperscriptBox["\[Lambda]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["qy", "2"], " ", 
             SuperscriptBox["\[Lambda]", "2"]}]}]], "\[Lambda]"]}]}], "}"}]}],
      "]"}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"to", " ", "simplfy", " ", "the", " ", "expression"}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.751794622554068*^9, 3.751794700465458*^9}, 
   3.7869511305744286`*^9, {3.7878153177118616`*^9, 3.787815322622718*^9}, {
   3.7899843543139515`*^9, 3.78998436392715*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"7219406d-0e65-422a-8276-dd8ba006f69c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Omega]DR", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"%", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"qx", "^", "2"}], "+", 
         RowBox[{"qy", "^", "2"}]}], "]"}], "\[Rule]", " ", "q"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"qx", "^", "2"}], "+", 
         RowBox[{"qy", "^", "2"}]}], ")"}], "\[Rule]", " ", 
       RowBox[{"q", "^", "2"}]}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7367449814617257`*^9, 3.736744983619419*^9}, {
  3.787815327619421*^9, 3.7878153278317814`*^9}},
 Background->RGBColor[1, 0.9, 1],
 CellLabel->"In[70]:=",ExpressionUUID->"f3c7cd34-43b8-4a6a-9ff5-c4bd2f40e00b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"\[ImaginaryI]", " ", "q", " ", "\[Gamma]", " ", "\[Eta]", " ", 
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["\[Lambda]", "2"]}]}]], "+", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", "\[Xi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Lambda]", "2"]}]}]], " ", "\[Xi]"}], "-", 
         RowBox[{"\[Lambda]", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Xi]", "2"]}]}]]}]}], ")"}]}]}], ")"}]}], ")"}],
   "/", 
  RowBox[{"(", 
   RowBox[{"2", " ", "\[Eta]b", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"], " ", "\[Eta]b", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "q"}], " ", "\[Lambda]"}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["q", "2"], " ", 
            SuperscriptBox["\[Lambda]", "2"]}]}]]}], ")"}], " ", 
       SuperscriptBox["\[Xi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"q", " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"q", " ", "\[Xi]"}], "-", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["q", "2"], " ", 
               SuperscriptBox["\[Xi]", "2"]}]}]]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"\[Eta]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Lambda]", "2"]}]}]]}], "+", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                SuperscriptBox["\[Lambda]", "2"]}]}]], " ", "\[Xi]"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "3"], " ", "\[Lambda]", " ", 
             SuperscriptBox["\[Xi]", "3"]}], "+", 
            RowBox[{"\[Lambda]", " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                SuperscriptBox["\[Xi]", "2"]}]}]]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   SuperscriptBox["\[Lambda]", "2"]}]}]], " ", "\[Xi]"}], "+", 
               RowBox[{"\[Lambda]", " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   SuperscriptBox["\[Xi]", "2"]}]}]]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "q", " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"\[Lambda]", "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   SuperscriptBox["\[Lambda]", "2"]}]}]], " ", "\[Xi]", " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   SuperscriptBox["\[Xi]", "2"]}]}]]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.736744994397235*^9, 3.7878157743891*^9, 
  3.7878869658531704`*^9, 3.7878874082439833`*^9, 3.7880906481975384`*^9, 
  3.790061700836626*^9, 3.790062139239929*^9, 3.7900639110454607`*^9},
 Background->RGBColor[1, 0.9, 1],
 CellLabel->"Out[70]=",ExpressionUUID->"984e8d68-edcc-4252-a329-25d717367eec"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check asymptotic behavior of \[Omega] ", "Chapter",
 CellChangeTimes->{{3.751704340379919*^9, 3.751704416556151*^9}, {
  3.779765894914342*^9, 
  3.779765905951872*^9}},ExpressionUUID->"fdb4d09f-690d-4feb-aa71-\
20ffb66785fc"],

Cell[CellGroupData[{

Cell["Small q", "Subchapter",
 CellChangeTimes->{{3.7518568990896587`*^9, 
  3.751856901620997*^9}},ExpressionUUID->"398bdd59-bb14-45ab-8f20-\
4909f1a71b09"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"\[Omega]DR", ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7367557412762384`*^9, 3.7367557465110617`*^9}, {
  3.736755836881158*^9, 3.736755911022235*^9}, {3.787887425995491*^9, 
  3.787887426221877*^9}},
 Background->RGBColor[0.87, 0.94, 1],
 CellLabel->"In[71]:=",ExpressionUUID->"84cd2ea1-49fe-4a20-8de7-527858d89524"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "\[Gamma]", " ", "q"}], 
     RowBox[{"2", " ", "\[Eta]b"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "2"],
    SeriesData[$CellContext`q, 0, {}, 1, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {Complex[0, 
      Rational[-1, 2]] ($CellContext`\[Gamma]/$CellContext`\[Eta]b)}, 1, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.751817660829839*^9, 3.787887427942237*^9, 
  3.788090668595144*^9, 3.790062161549481*^9, 3.790063914292775*^9},
 Background->RGBColor[0.87, 0.94, 1],
 CellLabel->"Out[71]=",ExpressionUUID->"566628b6-1c43-419a-a652-fa7c5744b9f7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "i"}], " ", "\[Omega]"}], " ", "=", " ", 
  RowBox[{
   FractionBox[
    RowBox[{" ", 
     RowBox[{"\[Gamma]", " ", "q"}]}], 
    RowBox[{"2", " ", 
     SubscriptBox["\[Eta]", "b"]}]], "       ", "for", " ", "q", 
   RowBox[{"<<", 
    SuperscriptBox["\[Lambda]", 
     RowBox[{"-", "1"}]]}]}]}]], "Text",
 CellChangeTimes->{{3.786951253669024*^9, 3.786951283716885*^9}, {
   3.786951316916421*^9, 3.786951344707242*^9}, 3.7869513789526005`*^9, 
   3.7869514580538883`*^9, 3.7881488439704533`*^9, 3.7902210421065035`*^9},
 FontFamily->"Consolas",
 FontSize->16,
 FontWeight->"Bold",
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"bcc384b9-1fab-4864-9ce0-9f171e39d959"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Large q", "Subchapter",
 CellChangeTimes->{{3.7518568990896587`*^9, 3.751856901620997*^9}, {
  3.7797652958553076`*^9, 
  3.7797652973443613`*^9}},ExpressionUUID->"8b254ebf-b5d3-4b9f-bbb7-\
167aeb5c2005"],

Cell["\<\
The large-q limit is harder to find. We expand instead in large \[Eta]b, \
which means large \[Lambda] (i.e., small 1/\[Lambda] relative to q).
We (a) normalize the parameters; (b) expand the numerator and denominator in \
large \[Eta]b; (c) regroup; (d) remove normalization.\
\>", "Text",
 CellChangeTimes->{{3.78998442292404*^9, 3.7899845241321173`*^9}, {
  3.7899846617890797`*^9, 
  3.7899847614182596`*^9}},ExpressionUUID->"fdd839cb-6b6b-4924-bb3b-\
329416f7e460"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DRLargeq", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "I"}], "*", "\[Omega]DR"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Xi]", "\[Rule]", "1"}], ",", 
       RowBox[{"\[Eta]", "\[Rule]", "1"}], ",", 
       RowBox[{"\[Gamma]", "\[Rule]", "1"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7367557412762384`*^9, 3.7367557465110617`*^9}, {
   3.736755836881158*^9, 3.736755911022235*^9}, {3.779765352694356*^9, 
   3.779765374043561*^9}, {3.787887455640131*^9, 3.787887455848613*^9}, 
   3.787887499050009*^9},
 CellLabel->"In[72]:=",ExpressionUUID->"1fcd6277-58b4-4ebd-b58b-6cfed80b1a7e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DRLargeq", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", "\[Rule]", 
       RowBox[{
        RowBox[{"Sqrt", "[", "\[Eta]b", "]"}], "*", "\[Beta]"}]}], "}"}]}], 
    ",", 
    RowBox[{"\[Eta]b", ">", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.779765396603598*^9, 3.779765411454873*^9}, 
   3.786951836030691*^9},
 CellLabel->"In[73]:=",ExpressionUUID->"1d473eec-9605-48d3-a58f-53adde9aad16"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"q", " ", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", "\[Eta]b"}]}]], "+", 
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[Beta]"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["q", "2"]}], ")"}], " ", "\[Eta]b"}]]}], "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"], " ", "\[Eta]b"}]}]]}], 
          ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "\[Eta]b", " ", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", "\[Eta]b"}]}]], "+", 
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["q", "3"], " ", "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", 
            SqrtBox["\[Eta]b"]}], "-", 
           RowBox[{"\[Beta]", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["q", "2"]}], ")"}], " ", "\[Eta]b"}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", "\[Eta]b"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["q", "2"], " ", 
               SuperscriptBox["\[Beta]", "2"], " ", "\[Eta]b"}]}]]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Beta]", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["q", "2"]}], ")"}], " ", "\[Eta]b"}]]}], 
              "+", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["q", "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"], " ", "\[Eta]b"}]}]]}], 
             ")"}]}], "+", 
           RowBox[{"2", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Beta]", " ", 
               SqrtBox["\[Eta]b"]}], "+", 
              RowBox[{
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["q", "2"]}]], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["q", "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", "\[Eta]b"}]}]]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.779765425683777*^9, 3.787887529192397*^9, 
  3.7880907467911386`*^9, 3.7900621921992083`*^9, 3.790063938576914*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"49ad12be-3a74-4dca-b183-f6ec8e226339"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Denominator", "[", "DRLargeq", "]"}], "/.", 
    RowBox[{"\[Eta]b", "\[Rule]", 
     RowBox[{"x", "^", "2"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", ">", "0"}], ",", 
     RowBox[{"\[Beta]", ">", "0"}], ",", 
     RowBox[{"q", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.779765455541932*^9, 3.7797654592201233`*^9}, 
   3.7869518457639737`*^9},
 CellLabel->"In[74]:=",ExpressionUUID->"83faa2f4-728a-4f13-81e0-5b0e66f4f0ed"],

Cell[BoxData[
 RowBox[{"2", " ", 
  SuperscriptBox["x", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    SqrtBox[
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Beta]", "2"]}]}]], "+", 
    RowBox[{
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}]]}], " ", "x", " ", "\[Beta]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "3"], " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", "\[Beta]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "2"]}]}], ")"}], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}]}]]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}]], " ", "x", " ", "\[Beta]"}], "+", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}]}]]}], ")"}]}], "+", 
       RowBox[{"2", " ", "q", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", " ", "\[Beta]"}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["q", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["q", "2"], " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}], ")"}]}]}], 
      ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.7878875453900223`*^9, 3.78809144388174*^9, 
  3.7900621942662425`*^9, 3.7900639429472237`*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"34bfad86-61c4-473e-bdcf-7e6151ffa952"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "Infinity", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", ">", "0"}], ",", 
     RowBox[{"\[Beta]", ">", "0"}], ",", 
     RowBox[{"q", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7797654839480095`*^9, 3.779765524123646*^9}, {
   3.7797655566799774`*^9, 3.7797655568305254`*^9}, 3.7869518886481056`*^9, {
   3.787887651095251*^9, 3.787887651327627*^9}, {3.7878885721217117`*^9, 
   3.7878885726941814`*^9}, {3.7878887614796286`*^9, 3.7878887622106676`*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"cccaa7fa-b755-4246-8e71-4f6b836f74ec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", "q", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"], "-", 
       RowBox[{"q", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}]]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
     SuperscriptBox["x", "3"]}], "\[Beta]"], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Beta]", "2"]}], "+", 
       RowBox[{"q", " ", 
        RowBox[{"(", 
         RowBox[{"q", "-", 
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}]], "+", 
          RowBox[{"q", " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"4", " ", "q", " ", 
              RowBox[{"(", 
               RowBox[{"q", "-", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["q", "2"]}]]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}], ")"}], " ", "x"}], 
    RowBox[{"2", " ", "q", " ", 
     SuperscriptBox["\[Beta]", "3"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "x"], "]"}], "2"],
    SeriesData[$CellContext`x, 
     DirectedInfinity[1], {}, -3, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`x, 
   DirectedInfinity[
   1], {(((2 $CellContext`q) (
       1 + $CellContext`q^2 - $CellContext`q (1 + $CellContext`q^2)^
        Rational[1, 2]))/$CellContext`\[Beta]) (-1 + $CellContext`\[Beta]^2), 
    0, ((Rational[1, 2]/$CellContext`q) $CellContext`\[Beta]^(-3)) (1 + 
     2 $CellContext`\[Beta]^2 + $CellContext`q ($CellContext`q - (
        1 + $CellContext`q^2)^
       Rational[
        1, 2] + ($CellContext`q (
          6 + (4 $CellContext`q) ($CellContext`q - (1 + $CellContext`q^2)^
            Rational[1, 2]))) $CellContext`\[Beta]^2))}, -3, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.7797655094977627`*^9, 3.77976555940464*^9, 
  3.7878885767024574`*^9, 3.7880914645623164`*^9, 3.7900621995664186`*^9, 
  3.7900639469026437`*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"c1ec8709-14b0-49f6-b07f-30856224b511"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Numerator", "[", "DRLargeq", "]"}], "/.", 
    RowBox[{"\[Eta]b", "\[Rule]", 
     RowBox[{"x", "^", "2"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", ">", "0"}], ",", 
     RowBox[{"\[Beta]", ">", "0"}], ",", 
     RowBox[{"q", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7797655518648596`*^9, 3.7797655525499735`*^9}, {
   3.7797655912075863`*^9, 3.779765591275405*^9}, 3.786951921750707*^9, {
   3.7878876699198375`*^9, 3.787887670331732*^9}, {3.7878887855542088`*^9, 
   3.787888787917884*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"04c3c82b-837e-4fdb-ba4e-d0c372f70d0a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "q"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SqrtBox[
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Beta]", "2"]}]}]], "+", 
    RowBox[{
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}]]}], " ", "x", " ", "\[Beta]"}], "+", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["\[Beta]", "2"]}]}]]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.779765564001346*^9, 3.7797655925819087`*^9}, 
   3.787887673653843*^9, 3.7880914859302588`*^9, 3.7900622081127796`*^9, 
   3.790063948587204*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"1ce4811b-63d1-4766-944e-231d8ed282a1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "Infinity", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", ">", "0"}], ",", 
     RowBox[{"\[Beta]", ">", "0"}], ",", 
     RowBox[{"q", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7797656206538877`*^9, 3.7797656207565575`*^9}, 
   3.786951929556945*^9, {3.7878886141024427`*^9, 3.787888614488365*^9}, {
   3.7878886543886023`*^9, 3.7878886544803553`*^9}, {3.7880915009038863`*^9, 
   3.7880915025971613`*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"98357870-19d5-4c81-82b7-aa3d8dc9c1d4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"], "-", 
       RowBox[{"q", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}]]}]}], ")"}], " ", "\[Beta]", " ", 
     "x"}]}], "-", 
   FractionBox[
    RowBox[{"1", "+", 
     SuperscriptBox["q", "2"]}], 
    RowBox[{"2", " ", "\[Beta]", " ", "x"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "x"], "]"}], "3"],
    SeriesData[$CellContext`x, 
     DirectedInfinity[1], {}, -1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`x, 
   DirectedInfinity[
   1], {((-$CellContext`q^2) (
      1 + $CellContext`q^2 - $CellContext`q (1 + $CellContext`q^2)^
       Rational[1, 2])) $CellContext`\[Beta], 0, 
    Rational[-1, 2] ((1 + $CellContext`q^2)/$CellContext`\[Beta])}, -1, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.7797656109956646`*^9, 3.779765621984274*^9}, 
   3.7878886554248295`*^9, 3.788091505386307*^9, 3.790062212154212*^9, 
   3.79006395246183*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"5bf0c58d-0485-4442-a859-ad8317b9cbf9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"-", "\[Beta]"}], " ", 
   SuperscriptBox["q", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "2"], "-", 
     RowBox[{"q", " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["q", "2"]}]]}]}], ")"}], " ", 
   RowBox[{"x", "/", 
    RowBox[{"(", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", "q", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "2"], "-", 
         RowBox[{"q", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}]]}]}], ")"}], " ", 
       SuperscriptBox["x", "3"]}], "\[Beta]"], ")"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.786952014227044*^9, 3.7869520276411295`*^9}, 
   3.790221103900638*^9},
 CellLabel->
  "In[216]:=",ExpressionUUID->"f16fafee-ed96-4aa6-b8f5-ac6d55e405dc"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"q", " ", 
    SuperscriptBox["\[Beta]", "2"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["x", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Beta]", "2"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.7797656403110943`*^9, 3.7880915327870727`*^9, 
  3.790062240285568*^9, 3.79006396086308*^9, 3.7902211061052046`*^9},
 CellLabel->
  "Out[216]=",ExpressionUUID->"18476ba0-9198-4fba-b897-b73016d9a881"]
}, Open  ]],

Cell["Going back to the original parameters:", "Text",
 CellChangeTimes->{{3.7899847851308136`*^9, 
  3.7899847944007707`*^9}},ExpressionUUID->"40f777d1-9f1c-4b05-b31d-\
96751790f753"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "i"}], " ", "\[Omega]"}], " ", "=", " ", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Beta]", "2"], " ", "q", " ", "\[Gamma]"}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Beta]", "2"], "-", "1"}], ")"}], 
     SubscriptBox["\[Eta]", "b"]}]], "       ", "for", "  ", 
   SuperscriptBox["\[Lambda]", 
    RowBox[{"-", "1"}]], 
   RowBox[{"<<", "q"}], 
   RowBox[{"<<", 
    SuperscriptBox["\[Xi]", 
     RowBox[{"-", "1"}]]}]}]}]], "Text",
 CellChangeTimes->{{3.786951253669024*^9, 3.786951283716885*^9}, {
   3.786951316916421*^9, 3.786951344707242*^9}, 3.7869513789526005`*^9, 
   3.7869514580538883`*^9, {3.7869520707283993`*^9, 3.7869521294497805`*^9}, 
   3.7881488205975184`*^9, 3.7902210538135476`*^9},
 FontFamily->"Consolas",
 FontSize->16,
 FontWeight->"Bold",
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"4b5bc8bf-d49a-4602-a493-b73f61a2b1a6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plot Dispersion relation", "Chapter",
 CellChangeTimes->{{3.7517044367180786`*^9, 3.751704500206927*^9}, {
  3.781248192607154*^9, 3.781248206679737*^9}, {3.788149170334946*^9, 
  3.7881491820835075`*^9}},ExpressionUUID->"8ba66622-c1cb-4b1e-ae0b-\
b7332df2dd69"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DRPlot", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], "*", "\[Omega]DR"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Xi]", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Eta]", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Gamma]", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Lambda]", "\[Rule]", 
         RowBox[{
          RowBox[{"Sqrt", "[", "\[Eta]b", "]"}], "*", "\[Beta]"}]}]}], 
       "}"}]}], ",", 
     RowBox[{"\[Eta]b", ">", "0"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.788149234259849*^9, 3.788149272481679*^9}, 
   3.7881495475968275`*^9, 3.7899848248487515`*^9},
 CellLabel->"In[79]:=",ExpressionUUID->"31848f86-61be-440d-b4fa-a4914a5e3103"],

Cell["\[Beta]  is Sqrt[2 (1 - \[Nu])/(1 - 2\[Nu])]", "Text",
 CellChangeTimes->{{3.788149540397043*^9, 3.7881496039978724`*^9}, {
  3.789984832430129*^9, 3.789984842211344*^9}, {3.7899848807892437`*^9, 
  3.789984923594124*^9}},ExpressionUUID->"bbc0286b-c48f-4b96-b2b6-\
9314001e4740"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "DRPlot"}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Eta]b", "\[Rule]", "100"}], ",", 
        RowBox[{"\[Beta]", "\[Rule]", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"2", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "0.1"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", "*", "0.1"}]}], ")"}]}]}], "]"}]}]}], "}"}]}], ",", 
     RowBox[{
      FractionBox["q", 
       RowBox[{"2", " ", "\[Eta]b", " "}]], "/.", 
      RowBox[{"{", 
       RowBox[{"\[Eta]b", "\[Rule]", "100"}], "}"}]}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["q", 
        RowBox[{"2", " ", "\[Eta]b", " "}]], 
       FractionBox[
        RowBox[{"\[Beta]", "^", "2"}], 
        RowBox[{
         RowBox[{"\[Beta]", "^", "2"}], "-", "1", " "}]]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Eta]b", "\[Rule]", "100"}], ",", 
        RowBox[{"\[Beta]", "\[Rule]", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"2", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "0.1"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", "*", "0.1"}]}], ")"}]}]}], "]"}]}]}], "}"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "0.001", ",", "1"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{
    StyleBox[
     RowBox[{"PlotLegen", 
      StyleBox["ds",
       FontWeight->"Bold"]}]], 
    StyleBox["\[Rule]",
     FontWeight->"Bold"], 
    StyleBox[
     RowBox[{"{", 
      StyleBox[
       RowBox[{
       "\"\<i\[Omega](q)\>\"", ",", 
        "\"\<\!\(\*FractionBox[\(q\), \(\(2\)\(\\\ \)\(\[Eta]b\)\(\\\ \)\)]\)\
\>\"", ",", 
        "\"\<\!\(\*FractionBox[\(q\), \(\(2\)\(\\\ \)\(\[Eta]b\)\(\\\ \)\)]\)\
\!\(\*FractionBox[SuperscriptBox[\(\[Beta]\), \(2\)], \(\*SuperscriptBox[\(\
\[Beta]\), \(2\)]\(-\)\(1\)\(\\\ \)\)]\)\>\""}],
       FontSize->18], "}"}],
     FontWeight->"Bold"]}], 
   StyleBox[",",
    FontWeight->"Bold"], 
   RowBox[{
    StyleBox[
     RowBox[{
      StyleBox["Axe",
       FontWeight->"Bold"], "sLabel"}]], "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*StyleBox[\"q\",FontSize->20,FontWeight->\"Bold\",FontColor->\
RGBColor[0., 0., \
0.]]\)\!\(\*StyleBox[\"\[Times]\",FontSize->20,FontWeight->\"Bold\",FontColor-\
>RGBColor[0., 0., \
0.]]\)\!\(\*StyleBox[\"\[Xi]\",FontSize->20,FontWeight->\"Bold\",FontColor->\
RGBColor[0., 0., 0.]]\)\>\"", ",", 
      "\"\<\!\(\*StyleBox[FractionBox[StyleBox[\"i\[Omega]\",FontSize->18,\
FontWeight->\"Bold\"], StyleBox[\"\[CapitalOmega]\",FontSize->18,FontWeight->\
\"Bold\"]],FontSize->20,FontWeight->\"Bold\",FontColor->RGBColor[0., 0., 0.]]\
\)\>\""}], "}"}]}], ",", 
   RowBox[{"PlotTheme", "\[Rule]", "\"\<ThickLines\>\""}]}], "]"}]], "Input",
 CellChangeTimes->{{3.770700027288363*^9, 3.770700098647241*^9}, {
   3.7707001449575677`*^9, 3.770700145020749*^9}, {3.770700424635878*^9, 
   3.7707004568576403`*^9}, 3.770700495632641*^9, {3.7707005534155397`*^9, 
   3.7707005584643693`*^9}, {3.7707008629568205`*^9, 
   3.7707009387218943`*^9}, {3.770700976176188*^9, 3.7707010287954373`*^9}, {
   3.7707011695381527`*^9, 3.770701188471818*^9}, {3.770888815200305*^9, 
   3.770888820007404*^9}, {3.7708888511412754`*^9, 3.7708888639735603`*^9}, {
   3.77088890416271*^9, 3.7708889142933702`*^9}, {3.7708891722426467`*^9, 
   3.7708891727089806`*^9}, {3.770889279879245*^9, 3.770889288626844*^9}, 
   3.7708967069603596`*^9, {3.7708968059537864`*^9, 3.770896812443227*^9}, 
   3.7708968500406485`*^9, 3.770896895681322*^9, {3.770896929578944*^9, 
   3.770896949976169*^9}, {3.7708970682251863`*^9, 3.7708970925644503`*^9}, {
   3.7881493652372274`*^9, 3.7881493995175123`*^9}, {3.7881494534193325`*^9, 
   3.788149481888119*^9}, 3.788149522297468*^9, {3.789984934303731*^9, 
   3.7899849684914017`*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"5f654fbf-5d5b-481a-b009-0221db206f64"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          CapForm["Butt"], 
          AbsoluteThickness[3]], 
         LineBox[CompressedData["
1:eJwVxXk4lHkAB3A52lQM74sxM0ZjMDO1yhFPbakcuXoq8Uj1ECMq9Qwp9UzX
YF2Va8uRrnkGlWNLheSR+H0dHUthWwol5VmRtnITMrv7x+f5mOw55L1XVUVF
Zct//r+RYp9PyuVAZhXfFHpABNP815aBCg6iH3YovUNFOP1LVstKOQd+JQzb
dftFWCHWYXRf4sBxv9k13b0iZBTPT7M8z0GLtO/gQ7EI/u6jyW1RHNS9LVJd
vFOEb7LnZ4z9OUhnebPvuoqg9ykqutSAgx5fv94xUxGCyxSFFjFsPL7veju/
QwgtDYeQnFEWxCnxl73ThRi7bTzYfoCF476Z8X5bhPjgXlm0u80QVsVbBxJU
hRBJ/pp5526Ie3yxU8EjAY7FFZ0pLWGiwdlyy98RAqgMV3e7cZm4sKug5KhA
gL4+ryev0g1QlBakHHtvjpbm3IGKWX3kyNtlMVnmoDcclqdH6MNkNDRoZKs5
sjSijSz79ZBVviLkhqY5uHBv53rrwXBSK2VDjRmU89J585/S0LFmBRRJzdC/
KvumgxUNo84Fna3LzKDV0DVmf43CTT4raOSdKVJfy1/ZUBR4jFRhebYpqB6j
kZOndbFeVsl/5mGK4TBOzqMhHfg8UVa7q5ji1VD7mW27dKDZ6PVVcZeP4Qx5
5OZzDCxdnaplHcjHoE/a7GCkNvLt4xQdFB9ff0xMLXfTwnjzC0F4jQnyywPY
ISsW41i2U/jHMBN0sZxbuZxFeHniwaO1XBOw9ym+nxrShIWspLKhngft2mm3
F50LEIHe4KRwHrTUmzXrb/2E7fnc9BQdHs6OcsX2cfOhbOn/ZrVvCSqGJW8K
wzWQd2RSp/OBMYZfr2ysdFLHoLR3dnSKi57n37url6mhUBYRaOHBhUe4faKL
oSrmJgV7HBRGqJmcyD38VQX08oGDAYMctC4JemxSoiQz/yQc8XLhYC2vYXmR
7w+yycfV/8JFNrTXm783MJshUQbGV4WTLHTcj65Knp0izRHbI/UDWKic+UPm
kT9Bmiwyb62sMoSqmEr6Ih0jO/GhrtTcEHsyN8m62CPEpikkfCSBiUjnKRv5
hW8kUC0vYHzQACOXdii91n0mjPaq6VI/AyjSLl6+lPyRHHFcOBNdqw8j8ufT
W0t7Ccd8680gG33oOit/u1L1hlzRvdZWkq+Hje5si3kHXpIHjf79dxh6sEz0
ez9PUk9C15aVLIujEaud1e1lXE8mOlN+VMTQaLvY3JXbWkdcE908XaJoHC9w
bHe0qyP0Kld18Qkadc+Ejb/OgdROl5dlHaLxu8HAfjV+NakefstX9acxwWMx
1CRlpN4ug9ljS+OqdYrm9dZSUpOXRofZ0HBwUqo525WSnn1FejOWNM4F903F
zt0jbbsFAubPNFZvDn6swS8mxdLcBE8TGvG+mRINyXXC3NRkXatFo1l6MsjF
Lo843jGVeS6iwbws9k2YyyGHepxfdC+g4VOxK2YhX05YyU9OTavRyK1NEi6U
ZBC7G066ttMUbNV36CbNnSfhba6xdZMU0lJdJ2h+KrG0/jS5bZzCm2ypnJbE
kZ3MsaGwIQqqa3i9Ar6MHD/mfXT2CwXPjV7nBJJIklC1ZjbpM4VVcvWgzZJg
EvKh4CzrE4XT45G3Oz/H1iwZzGQVfqTwLwXraUE=
          "]]}, Annotation[#, "Charting`Private`Tag$66404#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          CapForm["Butt"], 
          AbsoluteThickness[3]], 
         LineBox[CompressedData["
1:eJwVxX081HcAB3AOFXnmh7tzuHNPrBBJLZWn0MZ0EnqV5aHWenVZTY3JQ5E8
P5M098JCVJqomaLvB0mT0DwzPVhipDxlitj2x/v1Zvt/536YJiUl5fqf/29R
Z6QlFDKR6tW7N+qoEIYlvaYH85nYyv61WPytEGFbststJEyMjWe99zwihImv
qsrQJSZsI9yzPzssRGb5qhTTNCZmi550dfkKccB5NrErggnvmcY9Am8h3oW3
xuodYIKdXCFqdRRC8++IyEotJm43xLtqcYUIqMovXXeWgUEBw7+zTwAlOZtD
BbN0VOwe35GcIcDcDb3x7qN0FBX100pdBXjpXFPm06WDyzMlwxM0AYTizsVn
zjrYLns7cV0dH6ejy2Irb2njlUq+6OJJPqSm64acWNq45li25CvgY2RE9LAn
Qwu6trMnhMM8tLcVjlUvUUi3ZNLoOTxo7DgpyThBoWoy6sAqEQ/ZcpG6pqOa
mOuQz/NQ5IEF526WuyY23wxceFzPxYp0hsGqZg0YuWno2YRxMWqVU2xjpgHW
eLbvkBkXSg8G5qzz1GFWYRU3+NoQyb2SHnN1dUxtof/YU2gI9ee6M6Fhaqiq
67vw0dMQ08eZBbVTquDI9fkw1QzRM9Udu3ufKrId74gON3EwnSkJcolXAb/q
lrHqGQ7GPVKWxoOUceivydZqSw7efppfWO+khGKlNUlx42yU3PmacchEEZmL
fpqeRWwM0O07WMy1KNAcPHf+IBuMb/I/nJmSR4XAXPFPTTaU6z86Pelfg+PL
jw6atRtASbZNvvH6aqxv39ZRHm2AuFmWr3X0Kig+fspL2mKA6mnxYGmgHEyp
L+PbxvQx3WvRUmMnC5e4m1K97vp43vphqM5YBo1R6Qr9D/WwK9D6wk4dGkI6
K5/lbdPD/X/mC0++lYK5TtqbylIWOvT9mti3VojTqzdJDSwWtho8WF/m+Yn4
F8kd4cbqQnk774UWd5H0Tkg6Iz8y0Xc78l7i0gKJjz+lIDnBRM3i7+G7SuaJ
HXP1GcVBBmi+6gmTwXPEYyM94rQbA/5ZX4QPMGaI2Hb0rtlvdATZL5hL0t+R
hqLZ+nJDOmYuea2Itk2Q71Mj93NzdZCfcjH3UuJrIghsNpmk6UCXPG2+bjRM
rLpSsn75QRtq9iupl+8Nkpi0rAcWk1pwcGaskz76B+mz8TRR8NaC6YX9L6TF
jSQmJMd4oJVClHL2kEivkTQ7nLsmbqHQdbFtoLCjgSioHTNeaaYQctW229ay
gaSWbTfmNlJoeCRoObcMkjswYhRYQ+Ga1tgRGU4duWm90YhWQmHegK4iI64i
vVJPBcaRFH7akCR/paOSMJ7cvVobRsHGbkXG3rKS+OQWCdxCKcQHjCxELVeQ
lxtCBKdOU9jsEtAkxyknb/z1BfePUTjvmSWWE18h0k3H+e7eFNqCQ/12Wv5M
7NO9Sl7tpaCd6+sZs1xAYnxs+cF7KHhU7zurwJGQtfOa/LyvKBTWJwgUxJmE
EtTyXjtQ2CjrpZawnEa8Z4uLQ+wopCQ7zmtwksllkspba0NhMCdYoiGOJvre
ATyzrRRonxsM8znhxJ/rWtywmYKbgyieLw4iRVObeHs3UbCSyPq5iAPIaK1B
8agFhbD3QTf6J6LuG8cr8EI3UPgXtl5dFw==
          "]]}, Annotation[#, "Charting`Private`Tag$66404#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          CapForm["Butt"], 
          AbsoluteThickness[3]], 
         LineBox[CompressedData["
1:eJwVxXk4lHkAB/AxjrCLvC/DzBhmxpiRyBYqZRehFGW1PXk6ttyFocNKTyGr
YpEjVzomZFdJbZvyyFP8vpLClqxISKIc5SmNNBGN3f3j83wEgXs2hjAZDMb6
//x/C8XJTivhIrppgSLLSQLzsi7bnUVcmOVorj60UoI4x/zHdjIuHm4byQ9e
IcEi//l6fYVciMZ/d3BcLkHuVY1M22wuugz5MYN2Emz3/JjekcCFUxBr0n6h
BOPxD1NMt3OhrmROdLMlMHiTcKSSxUWh3fN35p/FCLpRdMk6kQNSKGUOVIih
o+4SXPyRjbx6p5dnQsSYvGL6tjOMjRRD69IqvhgDnjXlP3cYIyFoOmm60wKW
0iczLzyNIYjRsF6RbYGYo+UpldeN0JQol5e6W4Ahr+1bwzNCRvXMuagvIgwN
+d5/msMCo9JDf2mVCI9bS0arZw0RUxZ5QRwuAu28T5az1xCndnTO0iIR8tWP
mNiOGOCZ63anwH5z8ODZydtoABOz+sLuPHPMqeTwNR7Q0EFI3Xofc4wsO/WH
y3c0VLaNMsZUzaFzr2fS6RwFA0Ga5ZsaITK6ZE+XUBQ6LkewX/8iBNVvMnEo
Th8FixZKNK2EkEdyi+98mA+NA1ZKy9cCPP3QmfLjlvk4WD1vYn+hAPJcWbR3
qh60RWp/8zYI8HZT5uzbaF14bnKJbNQU4P1XxZTNGh2kJmy1Lqjlo6xqByd4
0beIld68GRTLRw/brY3H/QbHjtsIc5bwwQktmj78QQuWi7W2PHlsBt36L2se
dWviwouljDh3M+iotWo1VMyDIJE/cOCqKX77yPN3OqqB/ljPE3ZsU1TLpb2X
otShUIw3v8nkQd5l11KzSg0G4T+5TkyZoP/hdF+tlSrSg5d6TUpNsDbKKdnD
mAnnKj+zW6+4qPusKNn3noEv0/Y2rRu4aDMLaBRcnyN6908+6mvgYCX/nk35
5q/EKvnyRWcbDnR/sHjJEs2Q849WGZwtZuPZzSO302eniG8E2+sWi42ameb4
tWUKovW14rbkV2Mw/am0d7GThMuqq8v+ZITAvHXxPZwJYmd+YsZrhxGi3aaW
yE6Ok9TkQmZzMwsThX5zvt+PEcd9onPOziwUZRacLkwfJuM+0j2a5YYwIf88
qFgwSOaq7DpbTAyh7zaXdeZ2L/He76juk2sAd0+OtUpYOykSzkRZKGnYJm97
qSJtIN5bnSI+7aeRpJvf52vaQLLE4rGUvTQ6Clp7StrukvYJvQhOFI2DF107
XR3uEr/0V+HOYTTuNklaflWCBNxJC0/dSeMya3SXqrCWHDDtDuN501Dw2Xqq
0hukaDBmt4cFjbOLT2iVtlWSwT93jnYJabismlN1c6gkosNrd4fzaaQGDU0l
Kf8i5TRvdxaXxnLvoEZ14VVyw/3erm59Gsc250nVpaWkqYzaFamk0Bp7KMDD
4QLRjp4dnpuhYHTaf/NxZTFZ7zwcmjNNYVP1lkRtoYy0d9WEVk9SKKlPk2hL
c0mfZkCoyhgFezU//TRlNjHrXDecO0ohM2O1ghZmkMAS+1DxMIXeU7EyWnqU
jDhqhnoNUGCu4A+KhfHESmNiqO8FBR9331SxNJpI23tD9j6nsEymFuAtDSLX
zjcOMXsoxH2KvtI9llQnD78Wkt9F4V84mGEP
          "]]}, Annotation[#, "Charting`Private`Tag$66404#3"]& ]}}, {}, {}}, {
    Ticks -> {
       Charting`ScaledTicks[{Log, Exp}], 
       Charting`ScaledTicks[{Log, Exp}]}, GridLines -> {None, None}, 
     FrameTicks -> {{
        Charting`ScaledTicks[{Log, Exp}], 
        Charting`ScaledFrameTicks[{Log, Exp}]}, {
        Charting`ScaledTicks[{Log, Exp}], 
        Charting`ScaledFrameTicks[{Log, Exp}]}}, DisplayFunction -> Identity, 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "ScalingFunctions" -> None}, DisplayFunction -> 
     Identity, DisplayFunction -> Identity, Ticks -> {Quiet[
        Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , Quiet[
        Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }, 
     AxesOrigin -> {-6.9077551380075395`, -12.206072504555577`}, 
     FrameTicks -> {{Quiet[
         Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
        Charting`ScaledFrameTicks[{Log, Exp}]}, {Quiet[
         Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
        Charting`ScaledFrameTicks[{Log, Exp}]}}, GridLines -> {None, None}, 
     DisplayFunction -> Identity, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "ScalingFunctions" -> None, 
       "ClippingRange" -> {{{-6.9077551380075395`, -1.4097459753024768`*^-7}, \
{-12.206072504555577`, -4.710530842620515}}, {{-6.9077551380075395`, \
-1.4097459753024768`*^-7}, {-12.206072504555577`, -4.710530842620515}}}}, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
       "\"\\!\\(\\*StyleBox[\\\"q\\\",FontSize->20,FontWeight->\\\"Bold\\\",\
FontColor->RGBColor[0., 0., \
0.]]\\)\\!\\(\\*StyleBox[\\\"\[Times]\\\",FontSize->20,FontWeight->\\\"Bold\\\
\",FontColor->RGBColor[0., 0., \
0.]]\\)\\!\\(\\*StyleBox[\\\"\[Xi]\\\",FontSize->20,FontWeight->\\\"Bold\\\",\
FontColor->RGBColor[0., 0., 0.]]\\)\"", TraditionalForm], 
       FormBox[
       "\"\\!\\(\\*StyleBox[FractionBox[StyleBox[\\\"i\[Omega]\\\",FontSize->\
18,FontWeight->\\\"Bold\\\"], \
StyleBox[\\\"\[CapitalOmega]\\\",FontSize->18,FontWeight->\\\"Bold\\\"]],\
FontSize->20,FontWeight->\\\"Bold\\\",FontColor->RGBColor[0., 0., 0.]]\\)\"", 
        TraditionalForm]}, AxesOrigin -> {0, -12.206072504555577`}, 
     CoordinatesToolOptions -> {"DisplayFunction" -> ({
         Exp[
          Part[#, 1]], 
         Exp[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Exp[
          Part[#, 1]], 
         Exp[
          Part[#, 2]]}& )}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "ScalingFunctions" -> None}, 
     PlotRange -> {All, All}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"i\[Omega](q)\"", 
       "\"\\!\\(\\*FractionBox[\\(q\\), \\(\\(2\\)\\(\\\\ \\)\\(\[Eta]b\\)\\(\
\\\\ \\)\\)]\\)\"", 
       "\"\\!\\(\\*FractionBox[\\(q\\), \\(\\(2\\)\\(\\\\ \\)\\(\[Eta]b\\)\\(\
\\\\ \\)\\)]\\)\\!\\(\\*FractionBox[SuperscriptBox[\\(\[Beta]\\), \\(2\\)], \
\\(\\*SuperscriptBox[\\(\[Beta]\\), \\(2\\)]\\(-\\)\\(1\\)\\(\\\\ \
\\)\\)]\\)\""}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    CapForm["Butt"], 
                    AbsoluteThickness[3]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    CapForm["Butt"], 
                    AbsoluteThickness[3]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    CapForm["Butt"], 
                    AbsoluteThickness[3]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    CapForm["Butt"], 
                    AbsoluteThickness[3]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    CapForm["Butt"], 
                    AbsoluteThickness[3]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    CapForm["Butt"], 
                    AbsoluteThickness[3]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "3", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "3", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "3", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.7881495248915358`*^9, 3.790062261897152*^9, 
  3.7900639818669405`*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"0429acd8-8099-40ce-bef8-ccf3880fdc46"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Surface response", "Chapter",
 CellChangeTimes->{{3.7517039635103836`*^9, 3.7517039782195005`*^9}, {
  3.789982982716355*^9, 3.7899829871711564`*^9}, {3.7899851525918617`*^9, 
  3.7899851557354617`*^9}},ExpressionUUID->"87b1f390-3b84-4508-b212-\
18bf7f959435"],

Cell["\<\
Solve again the boundary condition but this time with force Fx.\
\>", "Text",
 CellChangeTimes->{{3.7899842063571234`*^9, 3.789984237868752*^9}, {
  3.789985182679284*^9, 
  3.789985222054003*^9}},ExpressionUUID->"40c0322a-c2f6-4ae1-97f3-\
8c63c5d0f49e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"s5", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Sigma]vxz", "+", "\[Sigma]uxz"}], "\[Equal]", "Fx"}], ",", 
        RowBox[{
         RowBox[{"\[Sigma]vyz", "+", "\[Sigma]uyz"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"\[Sigma]vzz", "+", "\[Sigma]uzz"}], "\[Equal]", 
         RowBox[{
          RowBox[{"-", "\[Gamma]"}], " ", 
          RowBox[{"(", 
           RowBox[{"q", "^", "2"}], ")"}], " ", 
          RowBox[{"uz", "[", 
           RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"I", "*", "\[Omega]", "*", 
          RowBox[{"ux", "[", 
           RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], "==", 
         RowBox[{"vx", "[", 
          RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"I", "*", "\[Omega]", "*", 
          RowBox[{"uy", "[", 
           RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], "==", 
         RowBox[{"vy", "[", 
          RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"I", "*", "\[Omega]", "*", 
          RowBox[{"uz", "[", 
           RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}], "==", 
         RowBox[{"vz", "[", 
          RowBox[{"qx", ",", "qy", ",", "z"}], "]"}]}]}], "}"}], "/.", 
      RowBox[{"z", "\[Rule]", "0"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"C6", ",", "C4", ",", "D6", ",", "C8", ",", "D8", ",", "E2"}], 
      "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7203407257435784`*^9, 3.720340745441782*^9}, {
   3.7203523278649073`*^9, 3.7203523321441317`*^9}, {3.7204093111028485`*^9, 
   3.720409312766879*^9}, {3.7230327189561644`*^9, 3.723032735313074*^9}, {
   3.7230327786864586`*^9, 3.723032797309808*^9}, {3.723399675459531*^9, 
   3.7233996760706697`*^9}, {3.723710633782161*^9, 3.723710634992713*^9}, {
   3.7237110313043184`*^9, 3.7237110338115683`*^9}, {3.723711117225932*^9, 
   3.723711121014916*^9}, {3.7239164847628565`*^9, 3.723916517046915*^9}, {
   3.725178007642632*^9, 3.725178060349086*^9}, {3.7251784589041233`*^9, 
   3.7251784937696023`*^9}, {3.7323505102054243`*^9, 3.7323505184208417`*^9}, 
   3.751870609762555*^9, 3.7813270532674026`*^9},
 Background->RGBColor[1, 0.85, 0.85],
 CellLabel->"In[58]:=",ExpressionUUID->"8d7c3ca3-caf9-46d0-8df9-f86b53c952ca"],

Cell["\<\
We extract from the solution the fluid velocities and pressure at the surface. 
(The network displacement rate at the surface is equal to the fluid velocity \
there.)
We apply some manipulations to make the expressions simpler.\
\>", "Text",
 CellChangeTimes->{{3.789983276928986*^9, 3.789983321506996*^9}, {
  3.789983891413874*^9, 
  3.7899839730228777`*^9}},ExpressionUUID->"b7d3eb95-d14d-4855-b8bb-\
6257764a7aac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"vxSurface", "=", 
   RowBox[{
    RowBox[{"vx", "[", 
     RowBox[{"qx", ",", "qy", ",", "0"}], "]"}], "/.", 
    RowBox[{"s5", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7256955093046975`*^9, 3.725695551527878*^9}, {
   3.751870682664441*^9, 3.7518707204423265`*^9}, 3.769827005466032*^9, 
   3.770353097308591*^9},
 CellLabel->"In[59]:=",ExpressionUUID->"7c13508c-d244-4680-8319-f838d276b15d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"vxSurfaceN", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"vxSurface", "//.", 
     RowBox[{"{", 
      RowBox[{
       SqrtBox[
        RowBox[{
         SuperscriptBox["qx", "2"], "+", 
         SuperscriptBox["qy", "2"]}]], "\[Rule]", " ", "q"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vxSurfaceN", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"vxSurfaceN", "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["qx", "2"], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["qy", "2"], " ", 
         SuperscriptBox["\[Xi]", "2"]}]}], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"q", "^", "2"}], " ", 
        SuperscriptBox["\[Xi]", "2"]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vxSurfaceN", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"vxSurfaceN", "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["qx", "2"], " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["qy", "2"], " ", 
         SuperscriptBox["\[Lambda]", "2"]}]}], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"q", "^", "2"}], " ", 
        SuperscriptBox["\[Lambda]", "2"]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vxSurfaceN", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"vxSurfaceN", "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["qx", "2"], "+", 
         SuperscriptBox["qy", "2"]}], ")"}], "\[Rule]", 
       RowBox[{"q", "^", "2"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vxSurfaceN", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"vxSurfaceN", "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["qx", "2"], " ", "\[Gamma]"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["qy", "2"], " ", "\[Gamma]"}]}], "\[Rule]", 
       RowBox[{"I", " ", 
        RowBox[{"q", "^", "2"}], " ", "\[Gamma]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.751870780297162*^9, 3.751870850832349*^9}, 
   3.751870899897024*^9, {3.7796999947948217`*^9, 3.7796999985443954`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"809f7dfb-7628-40b2-9559-705c67fd2488"],

Cell[BoxData[
 RowBox[{
  RowBox[{"vySurface", "=", 
   RowBox[{
    RowBox[{"vy", "[", 
     RowBox[{"qx", ",", "qy", ",", "0"}], "]"}], "/.", 
    RowBox[{"s5", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.752926372991011*^9, 3.7529263771661415`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"f9806241-be6e-4e1d-aa58-2241fb4f97fd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"vySurfaceN", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"vySurface", "//.", 
     RowBox[{"{", 
      RowBox[{
       SqrtBox[
        RowBox[{
         SuperscriptBox["qx", "2"], "+", 
         SuperscriptBox["qy", "2"]}]], "\[Rule]", " ", "q"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vySurfaceN", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"vySurfaceN", "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["qx", "2"], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["qy", "2"], " ", 
         SuperscriptBox["\[Xi]", "2"]}]}], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"q", "^", "2"}], " ", 
        SuperscriptBox["\[Xi]", "2"]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vySurfaceN", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"vySurfaceN", "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["qx", "2"], " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["qy", "2"], " ", 
         SuperscriptBox["\[Lambda]", "2"]}]}], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"q", "^", "2"}], " ", 
        SuperscriptBox["\[Lambda]", "2"]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vySurfaceN", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"vySurfaceN", "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["qx", "2"], "+", 
         SuperscriptBox["qy", "2"]}], ")"}], "\[Rule]", 
       RowBox[{"q", "^", "2"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vySurfaceN", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"vySurfaceN", "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["qx", "2"], " ", "\[Gamma]"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["qy", "2"], " ", "\[Gamma]"}]}], "\[Rule]", 
       RowBox[{"I", " ", 
        RowBox[{"q", "^", "2"}], " ", "\[Gamma]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.751870780297162*^9, 3.751870850832349*^9}, 
   3.751870899897024*^9, {3.7529263972114954`*^9, 3.7529264232131042`*^9}, 
   3.779700227232403*^9},
 CellLabel->"In[66]:=",ExpressionUUID->"15db9836-4418-4c1a-b48d-12c404686ab7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"vzSurface", "=", 
   RowBox[{
    RowBox[{"vz", "[", 
     RowBox[{"qx", ",", "qy", ",", "0"}], "]"}], "/.", 
    RowBox[{"s5", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7529264460161314`*^9, 3.7529264489946814`*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"a5c2a2fd-4536-48c5-b3ab-3cc2e79ebbc6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"vzSurfaceN", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"vzSurface", "//.", 
     RowBox[{"{", 
      RowBox[{
       SqrtBox[
        RowBox[{
         SuperscriptBox["qx", "2"], "+", 
         SuperscriptBox["qy", "2"]}]], "\[Rule]", " ", "q"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vzSurfaceN", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"vzSurfaceN", "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["qx", "2"], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["qy", "2"], " ", 
         SuperscriptBox["\[Xi]", "2"]}]}], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"q", "^", "2"}], " ", 
        SuperscriptBox["\[Xi]", "2"]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vzSurfaceN", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"vzSurfaceN", "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["qx", "2"], " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["qy", "2"], " ", 
         SuperscriptBox["\[Lambda]", "2"]}]}], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"q", "^", "2"}], " ", 
        SuperscriptBox["\[Lambda]", "2"]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vzSurfaceN", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"vzSurfaceN", "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["qx", "2"], "+", 
         SuperscriptBox["qy", "2"]}], ")"}], "\[Rule]", 
       RowBox[{"q", "^", "2"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vzSurfaceN", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"vzSurfaceN", "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["qx", "2"], " ", "\[Gamma]"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["qy", "2"], " ", "\[Gamma]"}]}], "\[Rule]", 
       RowBox[{"I", " ", 
        RowBox[{"q", "^", "2"}], " ", "\[Gamma]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.751870780297162*^9, 3.751870850832349*^9}, 
   3.751870899897024*^9, {3.7529263972114954`*^9, 3.7529264232131042`*^9}, {
   3.7529264676918783`*^9, 3.752926487583871*^9}, {3.7797628658379736`*^9, 
   3.779762868471937*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"0575f53b-0fe9-4fb0-9278-707f560f998a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pSurface", "=", 
   RowBox[{
    RowBox[{"p", "[", 
     RowBox[{"qx", ",", "qy", ",", "0"}], "]"}], "/.", 
    RowBox[{"s5", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.751872518455037*^9, 3.7518726246099634`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"522fe427-bc13-4bb1-b565-6e6887195bbe"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pSurfaceN", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"pSurface", "//.", 
     RowBox[{"{", 
      RowBox[{
       SqrtBox[
        RowBox[{
         SuperscriptBox["qx", "2"], "+", 
         SuperscriptBox["qy", "2"]}]], "\[Rule]", " ", "q"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pSurfaceN", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"pSurfaceN", "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["qx", "2"], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["qy", "2"], " ", 
         SuperscriptBox["\[Xi]", "2"]}]}], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"q", "^", "2"}], " ", 
        SuperscriptBox["\[Xi]", "2"]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pSurfaceN", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"pSurfaceN", "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["qx", "2"], " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["qy", "2"], " ", 
         SuperscriptBox["\[Lambda]", "2"]}]}], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"q", "^", "2"}], " ", 
        SuperscriptBox["\[Lambda]", "2"]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pSurfaceN", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"pSurfaceN", "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["qx", "2"], "+", 
         SuperscriptBox["qy", "2"]}], ")"}], "\[Rule]", 
       RowBox[{"q", "^", "2"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pSurfaceN", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"pSurfaceN", "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["qx", "2"], " ", "\[Gamma]"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["qy", "2"], " ", "\[Gamma]"}]}], "\[Rule]", 
       RowBox[{"I", " ", 
        RowBox[{"q", "^", "2"}], " ", "\[Gamma]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.751870780297162*^9, 3.751870850832349*^9}, 
   3.751870899897024*^9, {3.7529263972114954`*^9, 3.7529264232131042`*^9}, 
   3.779700227232403*^9, {3.790066033925394*^9, 3.7900660674153304`*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"45c04cec-fb02-4666-ba07-1c71f7464832"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 " Response functions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["G", "xx"], TraditionalForm]],ExpressionUUID->
  "1d1fa327-0d87-45b0-afa7-86fc24d948e2"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["G", "xy"], TraditionalForm]],ExpressionUUID->
  "efc9bda8-3ee7-4af8-86f2-6c15fb2e1066"],
 " in asymptotic limits"
}], "Chapter",
 CellChangeTimes->{{3.7517044367180786`*^9, 3.751704500206927*^9}, {
  3.786952431563345*^9, 3.7869524435349054`*^9}, {3.787197028005479*^9, 
  3.7871970373452024`*^9}, {3.788091884605607*^9, 3.7880919017098894`*^9}, {
  3.789985282469576*^9, 
  3.7899853127740955`*^9}},ExpressionUUID->"c216b9c5-05c1-4484-ac5c-\
1e9f3db6fdbf"],

Cell["Since F is in the x direction, vx gives Gxx and vy gives Gxy", "Text",
 CellChangeTimes->{{3.7899860710737257`*^9, 
  3.7899860997877793`*^9}},ExpressionUUID->"ece5219f-388d-4e1a-9dcc-\
95a651d0eb10"],

Cell[CellGroupData[{

Cell["Small q (large \[Rho])", "Subchapter",
 CellChangeTimes->{{3.7518568990896587`*^9, 3.751856901620997*^9}, {
   3.786952199468982*^9, 3.7869522046294794`*^9}, 3.7899853202773438`*^9, {
   3.7899854696467175`*^9, 
   3.789985482153801*^9}},ExpressionUUID->"37d825cd-2f7f-4815-a6a8-\
fc3177d260ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"vx0", "=", 
    RowBox[{"vxSurfaceN", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"qx", "\[Rule]", 
        RowBox[{"a", "*", "Qx"}]}], ",", 
       RowBox[{"qy", "\[Rule]", " ", 
        RowBox[{"a", "*", "Qy"}]}], ",", 
       RowBox[{"q", "\[Rule]", 
        RowBox[{"a", "*", "Q"}]}]}], "}"}]}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"a", " ", "is", " ", "an", " ", "expansion", " ", "parameter"}], 
   " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.7518713459262514`*^9, 3.7518713990690217`*^9}, {
  3.7899853497952185`*^9, 3.7899853584232244`*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"418a66f2-059e-4223-a0ec-e4590fe38d44"],

Cell["\<\
The expansion contains the leading term and additional spurious ones.\
\>", "Text",
 CellChangeTimes->{{3.790056793080203*^9, 
  3.790056830325498*^9}},ExpressionUUID->"752fdacd-677a-48af-ad1a-\
7497580bb7cf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vx1", "=", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{"vx0", ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7518714251252794`*^9, 3.7518714586436043`*^9}, {
  3.7518718014101725`*^9, 3.7518718074480166`*^9}, {3.7518737650735283`*^9, 
  3.751873793504434*^9}, {3.77970178358458*^9, 3.779701783917226*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"1c306f1d-5900-4c51-8f44-59dbf7812894"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"Fx", " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["Q", "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["Qx", "2"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["Qy", "2"]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["Q", "4"], " ", "\[Eta]b"}]]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", "Fx", " ", 
     SuperscriptBox["Q", "2"], " ", 
     SuperscriptBox["Qx", "2"], " ", "\[Gamma]", " ", "\[Eta]"}], "-", 
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "Fx", " ", 
     SuperscriptBox["Q", "2"], " ", 
     SuperscriptBox["Qy", "2"], " ", "\[Gamma]", " ", "\[Eta]"}], "-", 
    RowBox[{"4", " ", "Fx", " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["Q", "2"]}]], " ", 
     SuperscriptBox["Qx", "4"], " ", 
     SuperscriptBox["\[Eta]b", "2"], " ", 
     SuperscriptBox["\[Xi]", "2"], " ", "\[Omega]"}], "-", 
    RowBox[{"4", " ", "Fx", " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["Q", "2"]}]], " ", 
     SuperscriptBox["Qx", "2"], " ", 
     SuperscriptBox["Qy", "2"], " ", 
     SuperscriptBox["\[Eta]b", "2"], " ", 
     SuperscriptBox["\[Xi]", "2"], " ", "\[Omega]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["Q", "4"], " ", "\[Eta]", " ", 
    SuperscriptBox["\[Eta]b", "2"], " ", "\[Omega]"}]]}]], "Output",
 CellChangeTimes->{
  3.7518714595541306`*^9, 3.7518718102744465`*^9, {3.751873766638338*^9, 
   3.7518737963498173`*^9}, 3.7529440786571283`*^9, 3.752944155909368*^9, 
   3.77053099360217*^9, 3.7797008376912007`*^9, 3.7797018625741405`*^9, 
   3.7880919734826984`*^9, 3.790062857869419*^9, 3.79006437606073*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"09304ca5-84f5-4d33-8ad0-89de7596bc3c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"vy0", "=", 
    RowBox[{"vySurfaceN", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"qx", "\[Rule]", 
        RowBox[{"a", "*", "Qx"}]}], ",", 
       RowBox[{"qy", "\[Rule]", " ", 
        RowBox[{"a", "*", "Qy"}]}], ",", 
       RowBox[{"q", "\[Rule]", 
        RowBox[{"a", "*", "Q"}]}]}], "}"}]}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"a", " ", "is", " ", "an", " ", "expansion", " ", "parameter"}], 
   " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.7518713459262514`*^9, 3.7518713990690217`*^9}, {
  3.751873833871393*^9, 3.751873833918271*^9}, {3.7529441319033375`*^9, 
  3.7529441325314145`*^9}, {3.7899853747542315`*^9, 3.789985375826456*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"1356b9e0-56f4-46cd-8cf0-49f453c852e8"],

Cell["\<\
The expansion contains the leading term and additional spurious ones.\
\>", "Text",
 CellChangeTimes->{{3.790056793080203*^9, 
  3.790056830325498*^9}},ExpressionUUID->"bef7ac69-ff4a-4033-9bd1-\
0a2770ea3812"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vy1", "=", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{"vy0", ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7529440406188087`*^9, 3.7529440591757083`*^9}, {
  3.7797014853454146`*^9, 3.779701485700547*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"624933c0-27be-4092-b183-4fed9e138b98"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"Fx", " ", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["Q", "2"]}]], " ", "Qx", " ", "Qy"}], 
   RowBox[{"2", " ", 
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox["Q", "4"], " ", "\[Eta]b"}]], "-", 
  FractionBox[
   RowBox[{"Fx", " ", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["Q", "2"]}]], " ", 
    SuperscriptBox["Qx", "3"], " ", "Qy", " ", 
    SuperscriptBox["\[Xi]", "2"]}], 
   RowBox[{
    SuperscriptBox["Q", "4"], " ", "\[Eta]"}]], "-", 
  FractionBox[
   RowBox[{"Fx", " ", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["Q", "2"]}]], " ", "Qx", " ", 
    SuperscriptBox["Qy", "3"], " ", 
    SuperscriptBox["\[Xi]", "2"]}], 
   RowBox[{
    SuperscriptBox["Q", "4"], " ", "\[Eta]"}]], "+", 
  FractionBox[
   RowBox[{
   "\[ImaginaryI]", " ", "Fx", " ", "Qx", " ", "Qy", " ", "\[Gamma]"}], 
   RowBox[{"4", " ", 
    SuperscriptBox["Q", "2"], " ", 
    SuperscriptBox["\[Eta]b", "2"], " ", "\[Omega]"}]]}]], "Output",
 CellChangeTimes->{3.7529440787208786`*^9, 3.7529441561773353`*^9, 
  3.7797010077208056`*^9, 3.7797015099320927`*^9, 3.7812782945503964`*^9, 
  3.7880921380087385`*^9, 3.7900628910532637`*^9, 3.790064400940547*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"51086b40-cd7c-41b0-a8a6-38789578dd88"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"vz0", "=", 
    RowBox[{"vzSurfaceN", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"qx", "\[Rule]", 
        RowBox[{"a", "*", "Qx"}]}], ",", 
       RowBox[{"qy", "\[Rule]", " ", 
        RowBox[{"a", "*", "Qy"}]}], ",", 
       RowBox[{"q", "\[Rule]", 
        RowBox[{"a", "*", "Q"}]}]}], "}"}]}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"a", " ", "is", " ", "an", " ", "expansion", " ", "parameter"}], 
   " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.752982123944559*^9, 3.752982129199435*^9}, {
  3.7899853835608044`*^9, 3.7899853843846035`*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"6c170b97-677f-4daf-9b10-69cade29a89d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vz1", "=", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{"vz0", ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7529821623773828`*^9, 3.7529821922207394`*^9}, {
  3.7880921885481324`*^9, 3.788092188952016*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"bf3ae1e1-86d1-44db-8a8c-59162be6e653"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", "Fx", " ", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["Q", "2"]}]], " ", "Qx", " ", 
    RowBox[{"(", 
     RowBox[{"\[Eta]", "-", "\[Eta]b"}], ")"}], " ", 
    SuperscriptBox["\[Xi]", "2"]}], 
   RowBox[{"Q", " ", "\[Eta]", " ", "\[Eta]b"}]]}]], "Output",
 CellChangeTimes->{{3.752982172020941*^9, 3.7529821934494*^9}, {
   3.7880921683518333`*^9, 3.7880921903929005`*^9}, 3.790062900717413*^9, 
   3.790064482968112*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"f94b16cd-94c1-4345-99f7-ed1173301d7a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"p0", "=", 
    RowBox[{"pSurfaceN", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"qx", "\[Rule]", 
        RowBox[{"a", "*", "Qx"}]}], ",", 
       RowBox[{"qy", "\[Rule]", " ", 
        RowBox[{"a", "*", "Qy"}]}], ",", 
       RowBox[{"q", "\[Rule]", 
        RowBox[{"a", "*", "Q"}]}]}], "}"}]}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"a", " ", "is", " ", "an", " ", "expansion", " ", "parameter"}], 
   " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.7518713459262514`*^9, 3.7518713990690217`*^9}, {
   3.7518721708284807`*^9, 3.751872178827038*^9}, {3.751872646057517*^9, 
   3.7518726595125446`*^9}, {3.7899854070165052`*^9, 3.7899854079535966`*^9}, 
   3.7900661123131294`*^9},
 CellLabel->"In[81]:=",ExpressionUUID->"ba52d73d-130e-4430-af8a-26fd8bc7033a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p1", "=", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{"p0", ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7518714251252794`*^9, 3.7518714586436043`*^9}, {
  3.7518718014101725`*^9, 3.7518718074480166`*^9}, {3.751872183948331*^9, 
  3.751872213747571*^9}, {3.7518726688116174`*^9, 3.751872672473814*^9}, {
  3.7518727398325367`*^9, 3.751872740249421*^9}, {3.7900645511236935`*^9, 
  3.7900645601154966`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"5cdad18c-41af-4e2c-a542-f78666625f07"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", "Fx", " ", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["Q", "2"]}]], " ", "Qx"}], 
   RowBox[{"a", " ", 
    SuperscriptBox["Q", "2"]}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", "Fx", " ", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["Q", "2"]}]], " ", "Qx", " ", 
    RowBox[{"(", 
     RowBox[{"\[Eta]", "-", "\[Eta]b"}], ")"}], " ", "\[Lambda]"}], 
   RowBox[{"Q", " ", "\[Eta]b"}]]}]], "Output",
 CellChangeTimes->{
  3.7518714595541306`*^9, 3.7518718102744465`*^9, {3.7518722158848495`*^9, 
   3.7518722319109573`*^9}, 3.751872754718691*^9, 3.7529440876887116`*^9, 
   3.7529441563486567`*^9, 3.7900633003025827`*^9, 3.7900637325204*^9, 
   3.7900645283691907`*^9, 3.790064766694477*^9, {3.7900661083697205`*^9, 
   3.7900661208984036`*^9}},
 CellLabel->"Out[82]=",ExpressionUUID->"ad4b30e4-618e-4c88-a719-c372e006f908"]
}, Open  ]],

Cell["\<\
So, in summary, the asymptotic expressions for small q (along with their \
inversion to real-space q\[Rule]\[Rho]):\
\>", "Text",
 CellChangeTimes->{{3.7899854261173544`*^9, 3.7899854657370405`*^9}, {
  3.789985504421327*^9, 3.7899855213085566`*^9}, {3.7899855515244846`*^9, 
  3.7899855732056274`*^9}, {3.7900569217614193`*^9, 3.7900569259781823`*^9}, {
  3.7900571764324903`*^9, 
  3.790057193440118*^9}},ExpressionUUID->"51eaf597-0dd5-4b4c-9aeb-\
446d6bb342c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Gxx", 
   RowBox[{"(", "q", ")"}]}], "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["qx", "2"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["qy", "2"]}]}], 
     RowBox[{"2", " ", 
      SubscriptBox["\[Eta]", "b"], " ", 
      SuperscriptBox["q", "3"]}]]}], "                ", 
   RowBox[{"(", 
    RowBox[{"q", 
     RowBox[{"<<", "\[Lambda]"}]}], ")"}]}]}]], "Text",
 CellChangeTimes->{{3.751820251010775*^9, 3.751820332798998*^9}, {
   3.787197138303108*^9, 3.787197165349626*^9}, {3.7879936154092846`*^9, 
   3.787993619454274*^9}, {3.7881486152939177`*^9, 3.788148624998948*^9}, 
   3.7881486645521574`*^9},
 FontFamily->"Consolas",
 FontSize->16,
 FontWeight->"Bold",
 Background->RGBColor[
  0.9, 1, 1],ExpressionUUID->"38e33237-595e-4a69-9a65-670a09567018"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Gxx", 
   RowBox[{"(", "\[Rho]", ")"}]}], "=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"2", 
      SuperscriptBox["x", "2"]}], "+", 
     SuperscriptBox["y", "2"]}], 
    RowBox[{"4", " ", "\[Pi]", " ", 
     SubscriptBox["\[Eta]", "b"], " ", 
     SuperscriptBox["\[Rho]", "3"]}]], "             ", 
   RowBox[{"(", 
    RowBox[{"\[Rho]", ">>", "\[Lambda]"}], ")"}]}]}]], "Text",
 CellChangeTimes->{{3.751820402264928*^9, 3.751820560517765*^9}, {
   3.751830207835085*^9, 3.7518302519079175`*^9}, {3.7518302938061314`*^9, 
   3.751830312571291*^9}, 3.7869525350436687`*^9, {3.7871972259054203`*^9, 
   3.7871972440473366`*^9}, {3.7879934496316032`*^9, 
   3.7879934736024976`*^9}, {3.787993601326816*^9, 3.787993606393216*^9}, {
   3.788148498329899*^9, 3.788148528532091*^9}, {3.7881486462820034`*^9, 
   3.7881486568636923`*^9}},
 FontFamily->"Consolas",
 FontSize->16,
 FontWeight->"Bold",
 Background->RGBColor[
  0.9, 1, 1],ExpressionUUID->"3ab01f5a-c23d-41c6-ad33-a3df94a6a636"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Gxy", 
   RowBox[{"(", "q", ")"}]}], "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"qx", " ", "qy"}], 
     RowBox[{"2", " ", 
      SubscriptBox["\[Eta]", "b"], " ", 
      SuperscriptBox["q", "3"]}]]}], "               ", 
   RowBox[{"(", 
    RowBox[{"q", 
     RowBox[{"<<", "\[Lambda]"}]}], ")"}]}]}]], "Text",
 CellChangeTimes->{{3.751820251010775*^9, 3.751820332798998*^9}, {
   3.787197138303108*^9, 3.787197165349626*^9}, {3.787197457122227*^9, 
   3.7871974952284627`*^9}, {3.787993586149374*^9, 3.7879935955113316`*^9}, {
   3.7881485757866187`*^9, 3.7881485949024744`*^9}, 3.7881486724320383`*^9},
 FontFamily->"Consolas",
 FontSize->16,
 FontWeight->"Bold",
 Background->RGBColor[
  0.9, 1, 1],ExpressionUUID->"47926d71-4434-4242-aed4-50977dfe4efe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Gxy", 
   RowBox[{"(", "\[Rho]", ")"}]}], "=", 
  RowBox[{
   FractionBox[
    RowBox[{"x", " ", "y"}], 
    RowBox[{"4", " ", "\[Pi]", " ", 
     SubscriptBox["\[Eta]", "b"], " ", 
     SuperscriptBox["\[Rho]", "3"]}]], "             ", 
   RowBox[{"(", 
    RowBox[{"\[Rho]", ">>", "\[Lambda]"}], ")"}]}]}]], "Text",
 CellChangeTimes->{{3.751820402264928*^9, 3.751820560517765*^9}, {
   3.751830207835085*^9, 3.7518302519079175`*^9}, {3.7518302938061314`*^9, 
   3.751830312571291*^9}, 3.7869525350436687`*^9, {3.7871972259054203`*^9, 
   3.7871972440473366`*^9}, {3.7871975438435817`*^9, 
   3.7871975708843107`*^9}, {3.7879935680709405`*^9, 3.787993580528425*^9}, {
   3.7881484548741293`*^9, 3.7881484673926735`*^9}, {3.7881485335965023`*^9, 
   3.78814853517129*^9}, 3.788148678336241*^9},
 FontFamily->"Consolas",
 FontSize->16,
 FontWeight->"Bold",
 Background->RGBColor[
  0.9, 1, 1],ExpressionUUID->"eae784e7-96d0-46d4-9ecf-6581fe015556"],

Cell["\<\
These bulk results coincide with Landau&Lifshitz Elasticity Sec. 8 (surface \
response of elastic solid) , once we set there \[Nu] = 1/2 and G = i \[Omega] \
\[Eta]b.\
\>", "Text",
 CellChangeTimes->{{3.7899856530392027`*^9, 3.7899856779894247`*^9}, {
  3.7899857219879723`*^9, 3.789985726388479*^9}, {3.789985821820639*^9, 
  3.7899858778204546`*^9}, {3.789985935468944*^9, 
  3.7899859366841793`*^9}},ExpressionUUID->"6bd56c2f-aa20-4623-b38a-\
26c06ac8c650"],

Cell["An example of inversion to real space (of Gxy):", "Text",
 CellChangeTimes->{{3.7900572392908993`*^9, 
  3.790057263653103*^9}},ExpressionUUID->"e4d4cb5e-f6aa-4b21-85db-\
0a59963e921c"],

Cell[BoxData[
 StyleBox[
  RowBox[{"Gxy", "=", 
   FractionBox[
    RowBox[{"Fx", " ", 
     SqrtBox[
      SuperscriptBox["Q", "2"]], " ", "Qx", " ", "Qy"}], 
    RowBox[{"2", " ", "a", " ", 
     SuperscriptBox["Q", "4"], " ", "\[Eta]b"}]]}], "Text"]], "Text",
 CellChangeTimes->{{3.790062931791295*^9, 3.7900629362044888`*^9}, 
   3.790063005286618*^9},ExpressionUUID->"2ae5312f-f890-4df5-8043-\
30502a0b4207"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"InverseFourierTransform", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["qx", "2"], "+", 
       SuperscriptBox["qy", "2"]}], ")"}], 
     RowBox[{"3", "/", "2"}]]}], " ", ",", 
   RowBox[{"{", 
    RowBox[{"qx", ",", "qy"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{3.7529819584015293`*^9},
 CellLabel->
  "In[110]:=",ExpressionUUID->"f7e8797d-5836-402e-9ffd-6ba160517199"],

Cell[BoxData[
 RowBox[{"-", 
  SqrtBox[
   RowBox[{
    SuperscriptBox["x", "2"], "+", 
    SuperscriptBox["y", "2"]}]]}]], "Output",
 CellChangeTimes->{3.7529819680132284`*^9, 3.790064781701023*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"69767260-9965-4b63-9478-52258591c020"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GxxRealSpace1", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"-", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["x", "2"], "+", 
            SuperscriptBox["y", "2"]}]]}], ",", "x"}], "]"}], ",", "y"}], 
      "]"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "\[Eta]b"}], ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.752982045171832*^9, 3.7529820650547867`*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"f53e3d02-4388-48ad-a701-182894226427"],

Cell[BoxData[
 FractionBox[
  RowBox[{"x", " ", "y"}], 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["x", "2"], "+", 
      SuperscriptBox["y", "2"]}], ")"}], 
    RowBox[{"3", "/", "2"}]], " ", "\[Eta]b"}]]], "Output",
 CellChangeTimes->{3.752982071283623*^9, 3.790064784387781*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"e5d36ab4-5a3e-427b-9eb2-97a9ad61c43b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Longitudinal and Transverse response GL and GT", "Chapter",
 CellChangeTimes->{{3.7517044367180786`*^9, 3.751704500206927*^9}, {
  3.781248192607154*^9, 3.781248206679737*^9}, {3.790057328645894*^9, 
  3.7900573326449566`*^9}},ExpressionUUID->"4475a853-9876-4c3d-9fc3-\
12dc30dd9dd5"],

Cell["\<\
For large distance, the asymptotic results from above readily give the \
real-space responses along and transverse to the connecting vector.
For small distances we need another calculation.\
\>", "Text",
 CellChangeTimes->{{3.790057724141528*^9, 3.7900577640180655`*^9}, {
  3.7900578955775795`*^9, 
  3.7900579066635313`*^9}},ExpressionUUID->"81a046b0-7d7a-4546-b30c-\
86970a312205"],

Cell[CellGroupData[{

Cell["GL", "Subchapter",
 CellChangeTimes->{{3.7518568990896587`*^9, 3.751856901620997*^9}, {
  3.781248211062867*^9, 
  3.7812482255802565`*^9}},ExpressionUUID->"6968861b-338f-4c4b-9b45-\
b9748dd96f4c"],

Cell[TextData[StyleBox["Large distances:",
 FontVariations->{"Underline"->True}]], "Text",
 CellChangeTimes->{{3.790057789255988*^9, 
  3.790057793577256*^9}},ExpressionUUID->"4bb0c3b7-64c4-4b1d-a1d4-\
0ef901a57f2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["G", "L"], 
   RowBox[{"(", "\[Rho]", ")"}]}], "=", "  ", 
  RowBox[{
   RowBox[{"Gxx", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "=", "\[Rho]"}], ",", 
      RowBox[{"y", "=", "0"}]}], ")"}]}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", "\[Pi]", " ", 
      SubscriptBox["\[Eta]", "b"], " ", "\[Rho]"}]], "        ", 
    RowBox[{"(", 
     RowBox[{"\[Rho]", ">>", "\[Lambda]"}], ")"}]}]}]}]], "Text",
 CellChangeTimes->{{3.781251405976886*^9, 3.781251457586972*^9}, {
  3.787220741700296*^9, 3.787220757728899*^9}, {3.7872208494005075`*^9, 
  3.7872209815562286`*^9}, {3.7873802452375164`*^9, 3.787380245330829*^9}, {
  3.7881486874717984`*^9, 3.7881486911988263`*^9}, {3.7900578019895544`*^9, 
  3.790057862939609*^9}},
 FontFamily->"Consolas",
 FontSize->16,
 FontWeight->"Bold",
 Background->RGBColor[
  0.9, 1, 1],ExpressionUUID->"b6307a51-55b6-4465-a86c-ddf4eb33c2cc"],

Cell[TextData[StyleBox["Small distances:",
 FontVariations->{"Underline"->True}]], "Text",
 CellChangeTimes->{{3.7900578807690077`*^9, 
  3.7900578902875776`*^9}},ExpressionUUID->"301c4110-69fc-4311-9a67-\
ce9e8520de4f"],

Cell["First simplify the full expression as much as possible:", "Text",
 CellChangeTimes->{{3.7900579494165473`*^9, 
  3.790057966448167*^9}},ExpressionUUID->"471a2d41-e441-4e71-aa6c-\
c607081ac868"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GxxA", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"vxSurfaceN", "//.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Xi]", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Eta]", "\[Rule]", "1"}], ",", 
        RowBox[{"Fx", "\[Rule]", " ", "1"}], ",", 
        RowBox[{"\[Lambda]", "\[Rule]", 
         RowBox[{
          RowBox[{"Sqrt", "[", "\[Eta]b", "]"}], "*", "\[Beta]"}]}], ",", 
        RowBox[{"\[Omega]", "\[Rule]", "I"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", ">", "0"}], ",", 
       RowBox[{"\[Eta]b", ">", "0"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.787379769115487*^9, 3.7873797832569284`*^9}, {
   3.787379816344366*^9, 3.787379831506838*^9}, {3.787379861865305*^9, 
   3.787379865534673*^9}, 3.7880939158036175`*^9, 3.7881457119632*^9, 
   3.7900586159930663`*^9, 3.790069618790798*^9, 3.790179570260064*^9, 
   3.790180085328451*^9},
 CellLabel->
  "In[207]:=",ExpressionUUID->"0d915839-7c10-4c2a-9cb8-bacd2c1c244d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GxxA", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"GxxA", "//.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["qx", "2"], "+", 
           SuperscriptBox["qy", "2"]}]], "\[Rule]", "q"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["qx", "2"], "+", 
           SuperscriptBox["qy", "2"]}], ")"}], "\[Rule]", 
         RowBox[{"q", "^", "2"}]}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", ">", "0"}], ",", 
       RowBox[{"\[Eta]b", ">", "0"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{3.7881456845350013`*^9},
 CellLabel->
  "In[208]:=",ExpressionUUID->"7c457fb3-cfe4-481a-abfb-3344ed8b4905"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GxxA", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"GxxA", "/.", 
      RowBox[{"{", 
       RowBox[{"qy", "\[Rule]", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["qx", "2"]}]]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", ">", "0"}], ",", 
       RowBox[{"x", ">", "0"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.7880939189546366`*^9, 3.7881456718828554`*^9, 3.788147261163658*^9, 
   3.790178779194697*^9, 3.790179253893179*^9, {3.7901793490969744`*^9, 
   3.7901793496484613`*^9}, {3.7901801783066177`*^9, 3.7901801803305626`*^9}},
 CellLabel->
  "In[209]:=",ExpressionUUID->"e4f467f6-5e14-4553-9fdb-975c2d4f3e25"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GxxB", "=", 
    RowBox[{"GxxA", "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", "\[Rule]", 
        RowBox[{"Q", "*", "a"}]}], ",", 
       RowBox[{"qx", "\[Rule]", 
        RowBox[{"Qx", "*", "a"}]}]}], "}"}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"a", " ", "is", " ", "an", " ", "expansion", " ", "parameter"}], 
   " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.7873799391893616`*^9, 3.787379956470554*^9}, {
   3.788145884554803*^9, 3.788145902368166*^9}, {3.7881472409996448`*^9, 
   3.7881472433772435`*^9}, 3.7896165154852257`*^9, {3.7900649034996367`*^9, 
   3.7900649096759443`*^9}, {3.7900650368331194`*^9, 3.7900650373323283`*^9}, 
   3.790069444397543*^9, 3.790180055563443*^9},
 CellLabel->
  "In[210]:=",ExpressionUUID->"50424713-b627-4b49-9cbe-729d025c4703"],

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "//.", 
   RowBox[{"\[Gamma]", "\[Rule]", "0"}]}], ";"}]], "Input",
 CellChangeTimes->{3.7881472508143473`*^9, 3.7900662240999384`*^9, 
  3.790180123410492*^9},
 CellLabel->
  "In[211]:=",ExpressionUUID->"f94c854e-7c86-45dc-913a-0267bc08494d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "//.", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["\[Beta]", "2"], " ", "\[Eta]b"}]}], ")"}], "->", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["Q", "2"], " ", 
      SuperscriptBox["\[Beta]", "2"], " ", "\[Eta]b"}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7901797323409047`*^9, 3.790179762008915*^9}, {
  3.7901801372262926`*^9, 3.790180147758105*^9}},
 CellLabel->
  "In[212]:=",ExpressionUUID->"0ef475b5-c8f6-48c0-aed0-5b36827f6a9d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "//.", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["Q", "2"]}]}], ")"}], "->", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["Q", "2"]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7901797929611545`*^9, 3.790179805409823*^9}, 
   3.7901801682580347`*^9},
 CellLabel->
  "In[213]:=",ExpressionUUID->"3f750d4a-b56f-472d-8de7-cfb5b1fb908f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Q", ">", "0"}], ",", 
     RowBox[{"a", ">", "0"}], ",", 
     RowBox[{"\[Eta]b", ">", "0"}], ",", 
     RowBox[{"\[Beta]", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7901798121519885`*^9, 3.7901798567124224`*^9}},
 CellLabel->
  "In[214]:=",ExpressionUUID->"ac3fb50f-c597-405b-a84d-0f851fe7edef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"a", " ", "Q", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["Q", "2"]}], "-", 
       SuperscriptBox["Qx", "2"]}], ")"}], " ", 
     SuperscriptBox["\[Eta]b", 
      RowBox[{"3", "/", "2"}]]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["a", "3"], " ", 
     SuperscriptBox["Q", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["Q", "2"]}], "+", 
       SuperscriptBox["Qx", "2"]}], ")"}], " ", 
     SuperscriptBox["\[Eta]b", 
      RowBox[{"5", "/", "2"}]]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["Q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"Q", "-", "Qx"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"Q", "+", "Qx"}], ")"}], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["Q", "2"]}]}], ")"}], " ", 
       SuperscriptBox["\[Eta]b", "5"]}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["Q", "2"]}], "+", 
       SuperscriptBox["Qx", "2"]}], ")"}], " ", "\[Eta]b", " ", 
     SqrtBox[
      RowBox[{"\[Eta]b", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["Q", "2"], " ", "\[Eta]b"}]}]]}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"2", " ", "a", " ", 
    SuperscriptBox["Q", "3"], " ", "\[Eta]b", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "a"}], " ", "Q", " ", 
       SuperscriptBox["\[Eta]b", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["Q", "3"], " ", 
       SuperscriptBox["\[Eta]b", 
        RowBox[{"5", "/", "2"}]]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["Q", "2"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["Q", "2"]}]}], ")"}], " ", 
         SuperscriptBox["\[Eta]b", "5"]}]]}], "+", 
      RowBox[{"\[Eta]b", " ", 
       SqrtBox[
        RowBox[{"\[Eta]b", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["Q", "2"], " ", "\[Eta]b"}]}]]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.7901798596489787`*^9, 3.7901802471637697`*^9},
 CellLabel->
  "Out[214]=",ExpressionUUID->"d5cdb458-a73c-4aa4-b198-f20bbcaa6935"]
}, Open  ]],

Cell["Then expand in large q", "Text",
 CellChangeTimes->{{3.79005797557656*^9, 
  3.7900579802401032`*^9}},ExpressionUUID->"417f66a1-1755-49f1-aaa2-\
f3bb8b63eb91"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "Infinity", ",", "1"}], "}"}]}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.790065030496711*^9, 3.790065031062578*^9}, {
  3.790069259995288*^9, 3.790069260071084*^9}, {3.790179873647565*^9, 
  3.7901798738267736`*^9}},
 CellLabel->
  "In[215]:=",ExpressionUUID->"d10b0371-ba41-4aa8-8986-c428451c94ea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["Q", "2"]}], "+", 
     SuperscriptBox["Qx", "2"]}], 
    RowBox[{
     SuperscriptBox["Q", "3"], " ", "\[Eta]b", " ", "a"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "a"], "]"}], "2"],
    SeriesData[$CellContext`a, 
     DirectedInfinity[1], {}, 1, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`a, 
   DirectedInfinity[
   1], {$CellContext`Q^(-3) ((-$CellContext`Q^2 + \
$CellContext`Qx^2)/$CellContext`\[Eta]b)}, 1, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.7881155958710766`*^9, 3.7881465812091675`*^9, 
  3.7900648566835947`*^9, 3.7900653970350375`*^9, 3.790069373248977*^9, 
  3.7901798808768196`*^9, 3.7901802501301537`*^9},
 CellLabel->
  "Out[215]=",ExpressionUUID->"5a70e2d5-ea6c-49cf-964a-ba640e20a474"]
}, Open  ]],

Cell["After inverting to real space and setting (x = \[Rho], y = 0):", "Text",
 CellChangeTimes->{{3.7900579959052134`*^9, 
  3.790058045803584*^9}},ExpressionUUID->"bf8c1b1f-30f5-4f64-b0c9-\
7ec97abcc2c6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["G", "L"], 
   RowBox[{"(", "\[Rho]", ")"}]}], "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "\[Pi]", " ", 
     SubscriptBox["\[Eta]", "b"], " ", "\[Rho]"}]], "          ", 
   RowBox[{"(", 
    RowBox[{"\[Rho]", 
     RowBox[{"<<", "\[Lambda]"}]}], ")"}]}]}]], "Text",
 CellChangeTimes->{{3.781251405976886*^9, 3.781251457586972*^9}, {
   3.787220741700296*^9, 3.787220757728899*^9}, {3.7872208494005075`*^9, 
   3.7872209815562286`*^9}, {3.787380168798729*^9, 3.787380168959483*^9}, {
   3.7873802562850695`*^9, 3.7873802627925854`*^9}, 3.7881486954665546`*^9},
 FontFamily->"Consolas",
 FontSize->16,
 FontWeight->"Bold",
 Background->RGBColor[
  0.9, 1, 1],ExpressionUUID->"5d9e7126-f9a9-45c9-817f-e5776744d18e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["GT", "Subchapter",
 CellChangeTimes->{{3.7518568990896587`*^9, 3.751856901620997*^9}, {
  3.7812482214995937`*^9, 
  3.781248221843104*^9}},ExpressionUUID->"a09880c2-05b6-4059-812a-\
cc19950de4a6"],

Cell[TextData[StyleBox["Large distances",
 FontVariations->{"Underline"->True}]], "Text",
 CellChangeTimes->{{3.7900580572705526`*^9, 
  3.790058062223658*^9}},ExpressionUUID->"f94988e5-1827-4fc7-811d-\
42bf69667b8f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["G", "T"], 
   RowBox[{"(", "\[Rho]", ")"}]}], "=", 
  RowBox[{
   RowBox[{"Gxx", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "=", "0"}], ",", 
      RowBox[{"y", "=", "\[Rho]"}]}], ")"}]}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", " ", "\[Pi]", " ", 
      SubscriptBox["\[Eta]", "b"], " ", "\[Rho]"}]], "          ", 
    RowBox[{"(", 
     RowBox[{"\[Rho]", ">>", "\[Lambda]"}], ")"}]}]}]}]], "Text",
 CellChangeTimes->{{3.781251405976886*^9, 3.781251457586972*^9}, {
   3.787220741700296*^9, 3.787220757728899*^9}, {3.7872208494005075`*^9, 
   3.7872209815562286`*^9}, {3.7873802452375164`*^9, 3.787380245330829*^9}, {
   3.7873803353675776`*^9, 3.7873803475860577`*^9}, 3.788148702320182*^9, {
   3.7900581078548036`*^9, 3.790058123746563*^9}, {3.7900581634778223`*^9, 
   3.7900581691074047`*^9}},
 FontFamily->"Consolas",
 FontSize->16,
 FontWeight->"Bold",
 Background->RGBColor[
  0.9, 1, 1],ExpressionUUID->"bc3b7ec5-deeb-45cd-9bc6-0ad02e154783"],

Cell[TextData[StyleBox["Small distances",
 FontVariations->{"Underline"->True}]], "Text",
 CellChangeTimes->{{3.781252278664978*^9, 3.7812522843378277`*^9}, {
  3.790058131896818*^9, 
  3.790058157159547*^9}},ExpressionUUID->"60223f4a-14e8-4d8e-b125-\
5bb91a6b9f5d"],

Cell["\<\
Here the inversion to real space requires a more complicated analysis than \
for GL.\
\>", "Text",
 CellChangeTimes->{{3.790058273726099*^9, 3.790058290270503*^9}, {
  3.7900583237904963`*^9, 
  3.7900583300399666`*^9}},ExpressionUUID->"468d4b2b-00c5-4069-8ae2-\
1c135e980a6a"],

Cell["We extract the term proportional to qx^2.", "Text",
 CellChangeTimes->{{3.7900583392935038`*^9, 
  3.7900583583979335`*^9}},ExpressionUUID->"83fe852c-ab04-4cf4-8c24-\
f058c200ae75"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefQx", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"GxxA", ",", 
     RowBox[{"qx", "^", "2"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7896166016649904`*^9, 3.789616636237219*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"6deacc91-3261-4eef-98ca-f6e2ea6d730c"],

Cell["Extract the rest and invert it to real space.", "Text",
 CellChangeTimes->{{3.7900583684944906`*^9, 
  3.7900584082933793`*^9}},ExpressionUUID->"c8436730-c963-4c6e-94c5-\
6811b14aa9db"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"GxxA", "-", 
   RowBox[{"CoefQx", "*", 
    RowBox[{"qx", "^", "2"}]}]}], "]"}]], "Input",
 CellLabel->"In[89]:=",ExpressionUUID->"db1e04f1-ce94-4faf-bf57-e58b5bcff6df"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1", 
   RowBox[{"q", " ", "\[Eta]b"}]]}]], "Output",
 CellChangeTimes->{3.7896166289686017`*^9, 3.7900662815319514`*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"a7c48d08-00cf-46a9-8ae3-4e5e3201dc5e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"q", "*", "%", "*", 
     RowBox[{"Exp", "[", 
      RowBox[{"I", "*", "q", "*", "\[Rho]", "*", 
       RowBox[{"Cos", "[", "p", "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", "0", ",", 
      RowBox[{"2", "Pi"}]}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", ">", "0"}], ",", 
       RowBox[{"\[Rho]", ">", "0"}]}], "}"}]}]}], "]"}], "/", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", "Pi"}], ")"}], "^", "2"}]}]], "Input",
 CellChangeTimes->{{3.78961666648829*^9, 3.789616666618725*^9}, {
  3.7900585703409157`*^9, 3.7900585767066765`*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"c626fbe2-36d2-4202-87ff-9d93e2d78cc8"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"BesselJ", "[", 
    RowBox[{"0", ",", 
     RowBox[{"q", " ", "\[Rho]"}]}], "]"}], 
   RowBox[{"2", " ", "\[Pi]", " ", "\[Eta]b"}]]}]], "Output",
 CellChangeTimes->{3.789616670208034*^9, 3.790066285759424*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"92d29a32-6c91-4209-b57a-32595a8fcf18"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"BesselJ", "[", 
      RowBox[{"0", ",", 
       RowBox[{"q", " ", "\[Rho]"}]}], "]"}], 
     RowBox[{"2", " ", "\[Pi]", " ", "\[Eta]b"}]]}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "0", ",", "Infinity"}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"\[Rho]", ">", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7900586587765617`*^9, 3.7900586631960964`*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"c74ee318-c266-4cea-bd72-ae3aa962bf6d"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1", 
   RowBox[{"2", " ", "\[Pi]", " ", "\[Eta]b", " ", "\[Rho]"}]]}]], "Output",
 CellChangeTimes->{3.789616771465388*^9, 3.7900663210613527`*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"1e966ad8-d267-4383-8ab2-8c5fb3b9bce8"]
}, Open  ]],

Cell["\<\
Go back to the more complicated qx^2 term and invert it to real space.\
\>", "Text",
 CellChangeTimes->{{3.790058416413452*^9, 
  3.79005845840516*^9}},ExpressionUUID->"a8a22b5c-bb7d-4adc-afcf-\
8973f3e4d3f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"q", "^", "3"}], "*", 
      RowBox[{
       RowBox[{"Cos", "[", "p", "]"}], "^", "2"}], "*", "CoefQx", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{"I", "*", "q", "*", "\[Rho]", "*", 
        RowBox[{"Sin", "[", "p", "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "0", ",", 
       RowBox[{"2", "Pi"}]}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"q", ">", "0"}], ",", 
        RowBox[{"\[Rho]", ">", "0"}]}], "}"}]}]}], "]"}], "/", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "Pi"}], ")"}], "^", "2"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.7896168186639576`*^9, {3.7900585452915688`*^9, 3.790058553739295*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"3dbf4030-90cf-45c3-b64b-69883dd8704a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"%", "*", 
    RowBox[{"\[Rho]", "/", 
     RowBox[{"BesselJ", "[", 
      RowBox[{"1", ",", 
       RowBox[{"q", " ", "\[Rho]"}]}], "]"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{
  3.7896168313029413`*^9, {3.7900585320487328`*^9, 3.7900585377430897`*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"5e360c48-8401-4328-961a-5330f15903ee"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"%", "//.", 
  RowBox[{"{", 
   RowBox[{"\[Gamma]", "\[Rule]", " ", "0"}], "}"}]}]], "Input",
 CellLabel->"In[94]:=",ExpressionUUID->"34ac3ecc-6147-48f7-bfbb-61846c8bad6b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"8", " ", 
     SuperscriptBox["q", "4"], " ", "\[Beta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", 
     SuperscriptBox["\[Eta]b", 
      RowBox[{"3", "/", "2"}]]}], "-", 
    RowBox[{"2", " ", "\[Eta]b", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["\[Beta]", "2"], " ", "\[Eta]b"}]}], ")"}]}]]}], "+", 
    RowBox[{
     SuperscriptBox["q", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}]], " ", "\[Beta]", " ", 
        SuperscriptBox["\[Eta]b", 
         RowBox[{"3", "/", "2"}]]}], "-", 
       RowBox[{"8", " ", "\[Beta]", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Eta]b", "5"]}]]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", "\[Eta]b", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", "\[Eta]b"}]}]]}]}], ")"}]}], 
    "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Beta]", " ", 
        SuperscriptBox["\[Eta]b", 
         RowBox[{"3", "/", "2"}]]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", "\[Eta]b", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"], " ", "\[Eta]b"}]}], ")"}]}]]}]}],
       ")"}]}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"4", " ", "\[Pi]", " ", "q", " ", "\[Eta]b", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["q", "4"], " ", "\[Beta]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", 
       SuperscriptBox["\[Eta]b", 
        RowBox[{"3", "/", "2"}]]}], "-", 
      RowBox[{"2", " ", "\[Eta]b", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["q", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"], " ", "\[Eta]b"}]}], ")"}]}]]}], 
      "+", 
      RowBox[{
       SuperscriptBox["q", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}]], " ", "\[Beta]", " ", 
          SuperscriptBox["\[Eta]b", 
           RowBox[{"3", "/", "2"}]]}], "-", 
         RowBox[{"4", " ", "\[Beta]", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["q", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Eta]b", "5"]}]]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", "\[Eta]b", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"], " ", "\[Eta]b"}]}]]}]}], ")"}]}],
       "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Beta]", " ", 
          SuperscriptBox["\[Eta]b", 
           RowBox[{"3", "/", "2"}]]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", "\[Eta]b", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["q", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["q", "2"], " ", 
               SuperscriptBox["\[Beta]", "2"], " ", "\[Eta]b"}]}], 
             ")"}]}]]}]}], ")"}]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.7896168342809744`*^9, 3.7900663683995247`*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"0302b21f-3aac-4e7e-8342-2b3b938087b5"]
}, Open  ]],

Cell["\<\
To extract the leading dependence on \[Rho], we change from q to k = q \[Rho]\
\>", "Text",
 CellChangeTimes->{{3.790058929186693*^9, 
  3.7900589578785048`*^9}},ExpressionUUID->"5b19fe6c-1c49-4d10-8eb2-\
725d4fabd89d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "//.", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", " ", 
     RowBox[{"k", "/", "\[Rho]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{3.7896168520596857`*^9, 3.79005850735982*^9},
 CellLabel->"In[95]:=",ExpressionUUID->"88d2a9d6-edde-4fb1-8ef7-d2d57a249773"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GT1", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k", ">", "0"}], ",", 
       RowBox[{"\[Rho]", ">", "0"}], ",", 
       RowBox[{"\[Beta]", ">", "0"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.789616866924034*^9, 3.7896168968888717`*^9}, {
   3.7896169367551236`*^9, 3.7896169506585565`*^9}, 3.7900585134885015`*^9, 
   3.7900586920872297`*^9},
 CellLabel->"In[96]:=",ExpressionUUID->"63e70490-f40d-4c06-9ba4-f603deb5898b"],

Cell["\<\
Now expand in large distances, the numerator and denominator separately.\
\>", "Text",
 CellChangeTimes->{{3.790058482023765*^9, 3.790058496197339*^9}, {
  3.790058784891549*^9, 
  3.790058795787961*^9}},ExpressionUUID->"106b917a-e1cc-4de7-ad22-\
a87ede61b55a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Numerator", "[", "GT1", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Rho]", ",", "0", ",", "5"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.7896169706108384`*^9, 3.789616971543851*^9}, 
   3.7896170234397383`*^9, 3.790058718015916*^9},
 CellLabel->"In[99]:=",ExpressionUUID->"3fa4325c-4021-4cdf-a707-738696da95c2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GT1Num", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Normal", "[", "%", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"k", ">", "0"}], ",", 
      RowBox[{"\[Rho]", ">", "0"}], ",", 
      RowBox[{"\[Beta]", ">", "0"}], ",", 
      RowBox[{"\[Eta]b", ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.789617122136905*^9, 3.7896171320779257`*^9}, {
  3.790058702488203*^9, 3.790058710623141*^9}, {3.790066655924532*^9, 
  3.7900666575846033`*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"ab2c69dd-b5cb-4560-b25a-fed8afe24cd2"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SqrtBox["\[Eta]b"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", "\[Eta]b"}]}], ")"}], 
    " ", 
    SuperscriptBox["\[Rho]", "5"]}], 
   RowBox[{"2", " ", "\[Beta]"}]]}]], "Output",
 CellChangeTimes->{3.789617018210801*^9, 3.789617150431073*^9, 
  3.790066403240464*^9, 3.790066666936581*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"b2095e38-292c-4cf0-9617-180842b7b375"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Denominator", "[", "GT1", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Rho]", ",", "0", ",", "4"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.789617042010866*^9, 3.789617052048812*^9}, 
   3.7900587305259075`*^9},
 CellLabel->
  "In[101]:=",ExpressionUUID->"7e769448-5c4b-4658-b7af-2d3a8b1bb403"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GT1Den", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Normal", "[", "%", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"k", ">", "0"}], ",", 
      RowBox[{"\[Rho]", ">", "0"}], ",", 
      RowBox[{"\[Beta]", ">", "0"}], ",", 
      RowBox[{"\[Eta]b", ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.789617085538268*^9, 3.7896171162303576`*^9}, {
  3.790058735763463*^9, 3.790058741208965*^9}, {3.790066699692637*^9, 
  3.790066702034283*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"1513093f-4ec4-415d-9eb0-174fb6198952"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", "k", " ", "\[Pi]", " ", 
    SuperscriptBox["\[Eta]b", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", "\[Eta]b"}]}], ")"}], 
    " ", 
    SuperscriptBox["\[Rho]", "4"]}], "\[Beta]"]}]], "Output",
 CellChangeTimes->{{3.789617097587553*^9, 3.7896171091920357`*^9}, 
   3.789617160215885*^9, 3.7900667106064787`*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"fc2ec0de-7e67-4b78-adbb-7760012a8962"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"GT1Num", "/", "GT1Den"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", ">", "0"}], ",", 
     RowBox[{"\[Rho]", ">", "0"}], ",", 
     RowBox[{"\[Beta]", ">", "0"}], ",", 
     RowBox[{"\[Eta]b", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7896172027711887`*^9, 3.7896172223349285`*^9}, 
   3.79005875562699*^9, {3.7900667177011757`*^9, 3.7900667197936635`*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"807dd641-ee53-4224-b0b5-13bf03632406"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", "\[Eta]b"}]}], ")"}], 
   " ", "\[Rho]"}], 
  RowBox[{"4", " ", "k", " ", "\[Pi]", " ", "\[Eta]b", " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", "\[Eta]b"}]}], 
    ")"}]}]]], "Output",
 CellChangeTimes->{3.7896172233248725`*^9, 3.7900667214865*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"6b36a0e2-1488-471e-815b-79781fd15a8c"]
}, Open  ]],

Cell["Integrate over k and add up the two terms.", "Text",
 CellChangeTimes->{{3.7900589871704035`*^9, 
  3.7900589986030674`*^9}},ExpressionUUID->"704cffdf-e466-477a-b7bc-\
f32232dcf38d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"%", "*", 
      RowBox[{"BesselJ", "[", 
       RowBox[{"1", ",", "k"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], "/", 
   RowBox[{"\[Rho]", "^", "2"}]}], "-", 
  FractionBox["1", 
   RowBox[{"2", " ", "\[Pi]", " ", "\[Rho]", " ", "\[Eta]b"}]]}]], "Input",
 CellChangeTimes->{{3.7896172528525887`*^9, 3.7896172530501933`*^9}, {
  3.7900589716058173`*^9, 3.790058981484848*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"6af8f966-11b7-41ab-b6b3-d7a0e7d31632"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", 
    RowBox[{"2", " ", "\[Pi]", " ", "\[Eta]b", " ", "\[Rho]"}]]}], "+", 
  FractionBox[
   RowBox[{"3", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", "\[Eta]b"}]}], 
   RowBox[{"4", " ", "\[Pi]", " ", "\[Eta]b", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", "\[Eta]b"}]}], ")"}], 
    " ", "\[Rho]"}]]}]], "Output",
 CellChangeTimes->{3.7896172555250225`*^9, 3.790066774952385*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"9e875d11-781e-4b5e-a69e-4ead3f0667e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Together", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.789617272496875*^9, 3.7896172805208282`*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"4e389536-3ce1-49fa-b6cf-4d1c71296c52"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "1"}], "-", 
   RowBox[{
    SuperscriptBox["\[Beta]", "2"], " ", "\[Eta]b"}]}], 
  RowBox[{"4", " ", "\[Pi]", " ", "\[Eta]b", " ", 
   RowBox[{"(", 
    RowBox[{"2", "-", "\[Eta]b", "+", 
     RowBox[{
      SuperscriptBox["\[Beta]", "2"], " ", "\[Eta]b"}]}], ")"}], " ", 
   "\[Rho]"}]]], "Output",
 CellChangeTimes->{3.7896172814313173`*^9, 3.7900667794988456`*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"ff0c390e-8d5a-4a13-b893-02e0f1d2031a"]
}, Open  ]],

Cell["The final result:", "Text",
 CellChangeTimes->{{3.7900590139141817`*^9, 
  3.790059021209832*^9}},ExpressionUUID->"96e77c17-c072-4094-821e-\
8c8006f68be7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["G", "T"], 
   RowBox[{"(", "\[Rho]", ")"}]}], "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", "\[Pi]", " ", 
     SubscriptBox["\[Eta]", "b"]}]], 
   FractionBox[
    RowBox[{"\[Eta]", "+", 
     RowBox[{
      SuperscriptBox["\[Beta]", "2"], " ", "\[Eta]b"}]}], 
    RowBox[{
     RowBox[{"2", " ", "\[Eta]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", "\[Eta]b"}]}]], 
   FractionBox["1", 
    RowBox[{" ", "\[Rho]"}]], "          ", 
   RowBox[{"(", 
    RowBox[{"\[Rho]", 
     RowBox[{"<<", "\[Lambda]"}]}], ")"}]}]}]], "Text",
 CellChangeTimes->{{3.781251405976886*^9, 3.781251457586972*^9}, {
   3.787220741700296*^9, 3.787220757728899*^9}, {3.7872208494005075`*^9, 
   3.7872209815562286`*^9}, {3.7873802452375164`*^9, 3.787380245330829*^9}, {
   3.7873803353675776`*^9, 3.7873803475860577`*^9}, 3.788148702320182*^9, {
   3.7896173823321133`*^9, 3.789617419878942*^9}, {3.790059039101965*^9, 
   3.7900590449745855`*^9}},
 FontFamily->"Consolas",
 FontSize->16,
 FontWeight->"Bold",
 Background->RGBColor[
  0.9, 1, 1],ExpressionUUID->"7e3c4320-2317-4217-ae4c-58315ec7ee34"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Plot ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["G", "L"], TraditionalForm]],ExpressionUUID->
  "c3e24417-f325-4c80-8c1d-7ff43c39a5b4"]
}], "Chapter",
 CellChangeTimes->{{3.7517044367180786`*^9, 3.751704500206927*^9}, {
  3.781248192607154*^9, 3.781248206679737*^9}, {3.788149170334946*^9, 
  3.7881491820835075`*^9}, {3.7881496848681145`*^9, 
  3.7881497165394106`*^9}},ExpressionUUID->"f7d29341-812d-40bf-8c05-\
edabc637f913"],

Cell["Numerical plot without asymptotes", "Text",
 CellChangeTimes->{{3.788149882875702*^9, 3.7881499016853776`*^9}, {
  3.7900590738711*^9, 
  3.790059105247861*^9}},ExpressionUUID->"3d3043e6-e03f-4d56-b3f9-\
5de64e73d1ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GLReal", "[", 
   RowBox[{"r_", ",", "\[Eta]b_", ",", "\[Beta]_", ",", "\[Gamma]_"}], "]"}], 
  ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], " ", 
                SuperscriptBox["q", "2"], " ", "\[Eta]b"}]}]]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"q", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["q", "2"]}]], " ", "\[Gamma]"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "4"], " ", "\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["q", "2"]}]], " ", "\[Gamma]"}], "-", 
                 RowBox[{"4", " ", "\[Eta]b"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["q", "2"]}]], " ", "\[Eta]b"}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["q", "2"], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["q", "2"]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", 
               "\[Eta]b"}]}], ")"}]}], "+", 
           RowBox[{"\[Beta]", " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["q", "3"], " ", "\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", 
               SqrtBox["\[Eta]b"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]b", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"q", " ", 
               SqrtBox["\[Eta]b"], " ", 
               RowBox[{"(", 
                RowBox[{"\[Gamma]", "-", 
                 RowBox[{"8", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["q", "2"]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", 
                  "\[Eta]b"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SuperscriptBox["\[Eta]b", 
                   RowBox[{"3", "/", "2"}]]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Eta]b", 
                   RowBox[{"5", "/", "2"}]]}], "+", 
                 RowBox[{"\[Gamma]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["q", "2"]}], ")"}], " ", "\[Eta]b"}]], "-", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["q", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Eta]b", "3"]}]]}], ")"}]}]}], ")"}]}]}],
              ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{"2", ",", 
              RowBox[{"q", " ", "r"}]}], "]"}]}], "-", 
           RowBox[{"Hypergeometric0F1Regularized", "[", 
            RowBox[{"2", ",", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "4"]}], " ", 
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], "]"}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Eta]b", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], " ", 
             SuperscriptBox["q", "2"], " ", "\[Eta]b"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"q", " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}]], " ", "\[Gamma]"}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}]], " ", "\[Eta]b"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["q", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", "\[Eta]b"}], 
            "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["q", "2"], " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", 
             "\[Eta]b"}]}], ")"}]}], "-", 
         RowBox[{"2", " ", "\[Beta]", " ", 
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["\[Eta]b", 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Eta]b"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", "\[Eta]b"}], 
            "+", 
            RowBox[{"q", " ", 
             RowBox[{"(", 
              RowBox[{"\[Gamma]", "-", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["q", "2"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", 
                "\[Eta]b"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "*", "Pi"}], ")"}], "^", "2"}], ")"}]}], "-", 
   FractionBox["1", 
    RowBox[{"2", " ", "\[Pi]", " ", "r", " ", "\[Eta]b"}]]}]}]], "Input",
 CellChangeTimes->{{3.769917675913363*^9, 3.769917693723298*^9}, {
   3.7881498706763434`*^9, 3.7881498791387362`*^9}, 3.790059150254717*^9, {
   3.7900630651072936`*^9, 3.7900631011159353`*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"e907fbce-0423-4d50-9832-5c9985026ebc"],

Cell["Plot together with asymptote", "Text",
 CellChangeTimes->{{3.7900591780115314`*^9, 
  3.790059188215208*^9}},ExpressionUUID->"a9708c61-3b70-4d04-8678-\
32218ccc60a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GLRealTable", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Exp", "[", "Lr", "]"}], ",", 
       RowBox[{"GLReal", "[", 
        RowBox[{
         RowBox[{"Exp", "[", "Lr", "]"}], ",", "100.", ",", "1.1547", ",", 
         "0."}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Lr", ",", 
       RowBox[{"Log", "[", "1", "]"}], ",", 
       RowBox[{"Log", "[", "100", "]"}], ",", "0.1"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.788149937176005*^9, 3.7881499529068766`*^9}, 
   3.788150055730217*^9},
 CellLabel->
  "In[107]:=",ExpressionUUID->"c15bec5c-c42d-4000-81c3-abc3267d83f4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListLogLogPlot", "[", 
    RowBox[{
     RowBox[{"Abs", "[", "GLRealTable", "]"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
   RowBox[{"LogLogPlot", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", "\[Pi]", " ", "\[Eta]b", " ", "x"}]], "/.", 
      RowBox[{"{", 
       RowBox[{"\[Eta]b", "\[Rule]", "100"}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", "100"}], "}"}]}], "]"}], 
   StyleBox[",",
    FontWeight->"Bold"], 
   RowBox[{
    StyleBox[
     RowBox[{
      StyleBox["Axe",
       FontWeight->"Bold"], "sLabel"}]], "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*StyleBox[\"\[Rho]\",FontSize->18]\)\!\(\*StyleBox[\"/\",\
FontSize->18]\)\!\(\*StyleBox[\"\[Xi]\",FontSize->18,FontWeight->\"Bold\",\
FontColor->RGBColor[0., 0., 0.]]\)\>\"", ",", 
      "\"\<\!\(\*StyleBox[\"\[Eta]\",FontSize->18,FontWeight->\"Bold\"]\)\!\(\
\*StyleBox[\"\[CenterDot]\",FontSize->18,FontWeight->\"Bold\"]\)\!\(\*\
StyleBox[\"\[Xi]\",FontSize->18,FontWeight->\"Bold\",FontColor->RGBColor[0., \
0., 0.]]\)\!\(\*StyleBox[\"\[CenterDot]\",FontSize->18,FontWeight->\"Bold\"]\)\
\!\(\*StyleBox[SubscriptBox[\"G\", \
\"L\"],FontSize->18,FontWeight->\"Bold\"]\)\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.788149989892152*^9, 3.788149994020062*^9}, 
   3.7881501472837467`*^9, {3.7881501833320465`*^9, 3.7881502464558473`*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"70675978-4d77-4912-bba7-db08e85c3a92"],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGDQB2IQDQMch+41OZdKHZg/EwR22j+6GFjfcF7qwCww/6R9
7rfUpqI06QMmxiBw2f7I8Yo5LqekofI37dPrjJvvR8kcgJj2wP7nD5X973fJ
QNU/tu/a0rDlj6vsgfQ0EHhmvzQ5v1Joj+yB2WD9L+0PdiT922gid+DsGRB4
Y29+6G7z9l1yUPM+2PfumsKz1lEeat9He5aU7OQXD+Wh5n+27/C6HXxRRQGq
/4t972LpIxIVClD7vtkr+trs2btKAWreD3tVuQtHH/5WgJr30z7j8oUHM/QU
oeb9tg/Wbe57Xq4INe+P/VxGJo2vaxWh5v2zLz9wfP+uV4pQ8xgcio7Ei9Uo
KkHVMzjsmrRs2c8YJaj5jA5+uxr/5ncoQfUzOWjfFX9Qu0cJah+zw3OjH7He
z5Wg5rE41JvP6//DpAw1j8VBesd8SxMVZah5rA47pm2PV3BXhprH5rD+2PwA
lXRlqHnsDgYLjjyVqFWGmsfhYH94od+V2TDzOBwW+dqt9tsBM4/TIaPqX4rL
ZZh5XA5f+ueXKL6HmcftYLL60mMzfhWoeTwOa+6n9GSZqkDN43GQKJ/8/nOU
CtQ8XoeTeyY0HGhUgZrH57BjUthlldUqUPP4Hbwnt4boXYaZJ+AgWXgn+iCT
KlS9gMOW7VeEYw1UoeYLOPyc/ELkXJzqAbB2Y0EHRrtD/252q0LtE3RIr/98
Om2fKtQ8IQcGOUU207cw84Qcqk4oyebIqR0AAGzSS2c=
       "]]}, {}}, {}, {}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwViXs0VHkcwMdkPMZjuITxiJm5955iW+0e76zfT3I7nDJHUvQYg9BqJVRO
JXbLoyxri6FQSWFrHZaozfO7No9iVfJIu4U8doo0E2tZlrV/fM7nfM5HEBK9
M4zNYrF2rPK/Swvzv493OelWJrSwq2jlg7VDWEUEuQcZHfY6ZtXOh78MTzjb
kxEo5e7xmksdfNibvLxsRsajg1u77eI7+aDT0BLMI9OQIDzJHj/jw8QAaaBJ
5qH82yMOPX/w4fl43ySHLEPfbSp1npvhw6OvPg1QJe+jE262yE1oCp2V+77c
YNGB3EP4J/NSTWHw6B2nlrfP0FObQF/vMVN4ExMqTisbQCP1D4tpbAYVHwv9
hkZeofd+GqKum2bwOuLyNfmLEdR08YZ7J8scmFwh12ZlDGUMEFnZYebwYJ6L
HhjJ0cvRSv+UDnPYfqEo3HDhHZqSFdc9JS3gl8A51Qf8abQojvIZP28B1uVL
3rKzCvRbZebXfhMWcMpz4/yMQokE/YM2k+7roH65URqfOINiVJc520vWgba4
ZEuwchalvohPVGNbgk/z1FD0uTmUW/OISg+3BJnXaDCpO4/W79nGOD6yhKnI
TQdQ4gJqFmeyrxNWYFf+yiBJZxHJ/w5ZSN1qBRnJIx7U2SU0ExvabBZnBX0J
nraKtctoSfnEXFZiBaKsgBVp8QpidvU4iAaswN08mDRPZ+HYCyuWEo4A5Kw2
On+nCi5ouVx0xlEAxp/1h3XqsHFZ936FV7gAvKa/yBO3svFs470l6xwBxNX7
0+EZa7BbVUKRolUAVK/JR1tGFR+OjzIInRXA06VvzTJ4HCxzf2xRRwvhTPVu
x819HKzyoWGMChBC9d2urKuZatgn+uUpt1QhDD/86HnJXx1fmQn9YfPPQsgV
PHRy0dPA7d4mJeMTQhBrvbewb9fA9ikhkluGImBx2qQtmZr4xq8mldsYETh7
ew+zt3Hxh96F7rxjIoi8ntjYx9PCru+Y1K5SEYiwZGBfpxaO7GnSrugTwVCU
bNTunDYevNolvrWGhJwfE3YUeetgJoqxTrIn4Zkdb7ZJVRfn8iafqx0kQa3b
dz66WxeP1i4axuWS4DY7OR2Xw8MxqJiYbSdhpdrkoozWwyMFcUOCORJ+j8sO
rEvXw+Klnzzs1lNw+mUoOMn18HVbfvzMbgoK1aVFwx762JYxjmhPpqDO1a7S
t0wfN0m/mU66t/qNJfvNVQls62PkOT5GgalLS1Udh8BHgjqia8YpuLKfVg9U
J3DF0VP55yYoyL0xXSXjEviT7NcfBHIKsmyS1Hn6BN7wojRfMknBWVRUrbKO
wMIQR8WAkoKIiDcafzoSeO2JgILHyxRMXGAkKc4E3pXGbbuyQsHB8jt3RZsJ
nH25QXGIRYNUGSuRuhFYv96KUWfTsPf0mprBrQTWZb1VeHBo2J5FBnX5Elg9
/STTqEXD46rzNZF+BGYKbGIytGnw6p3S1PQncGr5q4J9OjQw/NoazwACqz5x
Vy7o0oBuenKbJQRWMeQWOhA0NLXeDjogJTCmGto4BjS4ynVqF4MJnORwRNm7
2k4b+4Ocwgj8b0APE7eWhntil9r+cAK7RibHbDGiwT72Gvf4IQInnHYo1Dem
oSaHLTWIJHB9hrxteLU/vx9eW3WYwP9czVdWmtDwHzU5MTU=
        "]]},
      Annotation[#, "Charting`Private`Tag$86309#1"]& ]}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*StyleBox[\\\"\[Rho]\\\",FontSize->18]\\)\\!\\(\\*StyleBox[\\\"\
/\\\",FontSize->18]\\)\\!\\(\\*StyleBox[\\\"\[Xi]\\\",FontSize->18,FontWeight-\
>\\\"Bold\\\",FontColor->RGBColor[0., 0., 0.]]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*StyleBox[\\\"\[Eta]\\\",FontSize->18,FontWeight->\\\"Bold\\\"]\
\\)\\!\\(\\*StyleBox[\\\"\[CenterDot]\\\",FontSize->18,FontWeight->\\\"Bold\\\
\"]\\)\\!\\(\\*StyleBox[\\\"\[Xi]\\\",FontSize->18,FontWeight->\\\"Bold\\\",\
FontColor->RGBColor[0., 0., \
0.]]\\)\\!\\(\\*StyleBox[\\\"\[CenterDot]\\\",FontSize->18,FontWeight->\\\"\
Bold\\\"]\\)\\!\\(\\*StyleBox[SubscriptBox[\\\"G\\\", \
\\\"L\\\"],FontSize->18,FontWeight->\\\"Bold\\\"]\\)\"", TraditionalForm]},
  AxesOrigin->{-0.16920572916666668`, -11.382032538170597`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.09583333333333335, 
   4.6000000000000005`}, {-11.306357662125569`, -6.61451534733397}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledTicks[{Log, Exp}]}, {{{0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox["50", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.298317366548036, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.703782474656201, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.991464547107982, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.214608098422191, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, {{-9.903487552536127, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "5.`", 
          TemplateBox[{"10", 
            RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
       0.}, {
        AbsoluteThickness[0.1]}}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "1.`", 
          TemplateBox[{"10", 
            RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
       0.}, {
        AbsoluteThickness[0.1]}}, {-7.600902459542082, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "5.`", 
          TemplateBox[{"10", 
            RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
       0.}, {
        AbsoluteThickness[0.1]}}, {-6.907755278982137, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "3"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-12.206072645530174`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-12.02375108873622, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.86960040890896, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.736069016284437`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.618285980628055`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.819778284410283`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.41431317630212, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.126631103850338`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.721165995742174, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.567015315914915, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.433483923290392, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.315700887634009, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-8.517193191416238, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-8.111728083308073, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.824046010856292, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.418580902748128, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.264430222920869, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.013115794639964, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.214608098422191, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.809142990314028, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.521460917862246, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.298317366548036, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.115995809754082, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.961845129926823, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.710530701645918, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.605170185988091, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.199705077879927, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.912023005428146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{3.788150051219282*^9, 3.788150150348547*^9, 
  3.788150328158244*^9, 3.7900668318932533`*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"5e467424-8505-447d-a1aa-e30651d444a4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Plot ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["G", "T"], TraditionalForm]],ExpressionUUID->
  "d15fe661-f354-443d-ba6f-a51b48bd4f61"]
}], "Chapter",
 CellChangeTimes->{{3.7517044367180786`*^9, 3.751704500206927*^9}, {
  3.781248192607154*^9, 3.781248206679737*^9}, {3.788149170334946*^9, 
  3.7881491820835075`*^9}, {3.7881496848681145`*^9, 3.7881497165394106`*^9}, {
  3.7881504085112906`*^9, 
  3.7881504085112906`*^9}},ExpressionUUID->"f24c4c51-df66-4166-9c15-\
71c8b1773449"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GTReal", "[", 
   RowBox[{"r_", ",", "\[Eta]b_", ",", "\[Beta]_", ",", "\[Gamma]_"}], "]"}], 
  ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], " ", 
                SuperscriptBox["q", "2"], " ", "\[Eta]b"}]}]]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"q", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["q", "2"]}]], " ", "\[Gamma]"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "4"], " ", "\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["q", "2"]}]], " ", "\[Gamma]"}], "-", 
                 RowBox[{"4", " ", "\[Eta]b"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["q", "2"]}]], " ", "\[Eta]b"}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["q", "2"], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["q", "2"]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", 
               "\[Eta]b"}]}], ")"}]}], "+", 
           RowBox[{"\[Beta]", " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["q", "3"], " ", "\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", 
               SqrtBox["\[Eta]b"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]b", 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"q", " ", 
               SqrtBox["\[Eta]b"], " ", 
               RowBox[{"(", 
                RowBox[{"\[Gamma]", "-", 
                 RowBox[{"8", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["q", "2"]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", 
                  "\[Eta]b"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SuperscriptBox["\[Eta]b", 
                   RowBox[{"3", "/", "2"}]]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Eta]b", 
                   RowBox[{"5", "/", "2"}]]}], "+", 
                 RowBox[{"\[Gamma]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["q", "2"]}], ")"}], " ", "\[Eta]b"}]], "-", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["q", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Eta]b", "3"]}]]}], ")"}]}]}], ")"}]}]}],
              ")"}]}]}], ")"}], " ", 
         RowBox[{"BesselJ", "[", 
          RowBox[{"1", ",", 
           RowBox[{"q", " ", "r"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"q", " ", "r", " ", "\[Eta]b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], " ", 
                SuperscriptBox["q", "2"], " ", "\[Eta]b"}]}]]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"q", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["q", "2"]}]], " ", "\[Gamma]"}], "+", 
              RowBox[{"2", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["q", "2"]}]], " ", "\[Eta]b"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["q", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", 
               "\[Eta]b"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["q", "2"], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["q", "2"]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", 
               "\[Eta]b"}]}], ")"}]}], "+", 
           RowBox[{"\[Beta]", " ", 
            SuperscriptBox["q", "2"], " ", 
            SqrtBox["\[Eta]b"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[Eta]b"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["q", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", 
               "\[Eta]b"}], "+", 
              RowBox[{"q", " ", 
               RowBox[{"(", 
                RowBox[{"\[Gamma]", "-", 
                 RowBox[{"4", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["q", "2"]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", 
                  "\[Eta]b"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "*", "Pi"}], ")"}], "^", "2"}], ")"}]}], "-", 
   FractionBox["1", 
    RowBox[{"2", "\[Pi]", " ", "r", " ", "\[Eta]b"}]]}]}]], "Input",
 CellChangeTimes->{{3.769917675913363*^9, 3.769917693723298*^9}, {
   3.7734748151466775`*^9, 3.773474824219846*^9}, {3.773475707573018*^9, 
   3.773475711729836*^9}, 3.7734758541827602`*^9, 3.7745038493177986`*^9, {
   3.7745050530525937`*^9, 3.7745050681369905`*^9}, 3.7748428308996105`*^9, {
   3.790063119087249*^9, 3.79006314241086*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"80c7a381-e492-412f-9ecb-416241b4bfa3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GTRealTable", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Exp", "[", "Lr", "]"}], ",", 
       RowBox[{"GTReal", "[", 
        RowBox[{
         RowBox[{"Exp", "[", "Lr", "]"}], ",", "100.", ",", "1.5", ",", 
         "1."}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Lr", ",", 
       RowBox[{"Log", "[", "1", "]"}], ",", 
       RowBox[{"Log", "[", "100", "]"}], ",", "0.05"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{3.788150619664652*^9},
 CellLabel->
  "In[110]:=",ExpressionUUID->"b6c9d409-e223-4dff-a117-eb329b3988f6"],

Cell["Plot together with asymptotes", "Text",
 CellChangeTimes->{{3.7900592056504045`*^9, 
  3.7900592116647587`*^9}},ExpressionUUID->"7d497733-30c2-4758-882c-\
e84e596486a7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListLogLogPlot", "[", 
    RowBox[{
     RowBox[{"Abs", "[", "GTRealTable", "]"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
   RowBox[{"LogLogPlot", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", "\[Pi]", " ", "\[Eta]b", " ", "x"}]], "/.", 
      RowBox[{"{", 
       RowBox[{"\[Eta]b", "\[Rule]", "100"}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", "100"}], "}"}]}], "]"}], ",", 
   RowBox[{"LogLogPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", "\[Pi]", " ", "\[Eta]b", " ", "x"}]], "*", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Eta]b", "*", 
           RowBox[{"\[Beta]", "^", "2"}]}], "+", "1"}], 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Beta]", "^", "2"}], "-", "1"}], ")"}], "\[Eta]b"}], 
          " ", "+", "2"}]], ")"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Eta]b", "\[Rule]", "100"}], ",", 
        RowBox[{"\[Beta]", "\[Rule]", " ", "1.5"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", "100"}], "}"}]}], "]"}], 
   StyleBox[",",
    FontWeight->"Bold"], 
   RowBox[{
    StyleBox[
     RowBox[{
      StyleBox["Axe",
       FontWeight->"Bold"], "sLabel"}]], "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*StyleBox[\"\[Rho]\",FontSize->18]\)\!\(\*StyleBox[\"/\",\
FontSize->18]\)\!\(\*StyleBox[\"\[Xi]\",FontSize->18,FontWeight->\"Bold\",\
FontColor->RGBColor[0., 0., 0.]]\)\>\"", ",", 
      "\"\<\!\(\*StyleBox[\"\[Eta]\",FontSize->18,FontWeight->\"Bold\"]\)\!\(\
\*StyleBox[\"\[CenterDot]\",FontSize->18,FontWeight->\"Bold\"]\)\!\(\*\
StyleBox[\"\[Xi]\",FontSize->18,FontWeight->\"Bold\",FontColor->RGBColor[0., \
0., 0.]]\)\!\(\*StyleBox[\"\[CenterDot]\",FontSize->18,FontWeight->\"Bold\"]\)\
\!\(\*StyleBox[SubscriptBox[\"G\", \
\"T\"],FontSize->18,FontWeight->\"Bold\"]\)\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.788150602558421*^9, 3.7881506083768167`*^9}, {
  3.7899778203103466`*^9, 3.7899778216432753`*^9}, {3.790063158666378*^9, 
  3.7900631660047507`*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"c7a0a758-40f8-4025-baf3-858c60abde29"],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw10ntQ1FUUB/BlYWGX5bG7OET7YN+7SZg6ko+Buidch2xKwlBglWmQEUUw
EIIyVAZJM5BCBSGhERiUSMyNeBSB/YA0yAWbZSCaRB4aiZggCCLgUrud+535
zZ07v3M+5/xxlbuStu5ms1is6P8+20kz8dZHghqjmKn8wpZqcvhI1Ta/z8XM
efv9B1JR69rQ1C5mVq+xpZ1cOXN3PHpOzJyz/+8kL7VwmpatkDDPlmy5ScRR
GfcHYyRMgL2+h5Q2j73NnJUwe+Ns6SNLFZMdDTck2P8HGW6MW/czS8p0m225
RTZaEz8de1nK/L/dEGGPnKzXJ0ixfpjkpRQ1ZZZJ0b9DJhoulE31Spkue/9d
Mhwe+GEWX8bssc8bJdGbLhlXvCZD7x7JLhmMf5IuY0rs3hgpP+vy21CNDL1x
4smJ+un+iAy9B6Sm/sYB7+d90XtI4k5+9cLuUF/0JknPDuuL/cd8sX6StL7n
82tysy/u+4hMxXRsXzVN+6dIjt8xPx8/Oc6bJunWzPLlMXL0HpOlOwXiuGI5
eo/JRfnsTPdNOXozxML5u7PWUYHeLJlK3VJdKFeg94T4b6+7nh+oQG+OzEr/
NFdGKNCbIxtElbssqQr0npKL1q7l4nzqzZOAotMth2qot0DuxSq/ne+g3iK5
rJ7JK/iLeovkuIlteYOtRO8ZGda2/SOTK9GzksLTHsEeQUr0lsiJK7dl0igl
eiwoSer7MSSd1rOgNLGWnDqjRJ8FFn3+d3MmJWNvX+MAvQZvzpFuOs8BLi07
ylY+oB4b0laVRQzzVOixgdvyfc5VvQo9NvAdDj5t3KTCfRwhv3+01xyrQs8R
FL0J6sUsFXpO8ImaV2coo54TJMT+or1wlXpOcHzggyHJAPU4EBs06FW1QD0O
aNtjGwxiNXrOkF1s/HhqvRo9Z3g9UMj6JkKNnjMEqUwp76er0XOBzgCvh8GF
avRc4FRbbah3HfW4sD+5zjBuoR4XQkrWhl59RD0umFkj5lyBBj0evMm6Zg1d
qUGPB8/tPSBy2aJBzxXKWzf7X07UoOcKOcxAyqu5GvRcIT1QL2msph4ftlbs
S/PqoB4fwkTJ86Gj1HODsLaWyHgnLXpusNqUkrVTpUXPDYwKY50OtOi5Q39B
d861aC167qBROjusy9Ci5wHbevYdPlhMPQ84H2/qza2nngf0GRPD9luo5wnc
bPevZRPU84SUSH/ul3wdegJovr7ZOq7X4fsSwNHfV2bxDTr0BTCxPvj24rs6
7BdA5jm1qTVDh/ME8IpUZ9lRRD0hRKa6vNNVSz0hfBZ4aI9PN/WEUODFiyZj
1BNCmm9pnsFJj54QePEh4X5yPXoi2OgR5zi9QY+eCMxVO2+VhevRE8FCJZ+3
NknP/AueUIIP
       "]]}, {}}, {}, {}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVx38803kcwHFhzGrGlysy7Md3+8pOPxxacj4fChG5UEJmS7aoO8WhUumo
S4hLRuRCXXkkKaJu/Xxz5WLOox6RVSeVhNTyo0R5cN0fr8fr8eRuig+K0dXR
0Qn42v8/W1ryW4rrLvdXsVPHkrPZYO8SU6MgQ1FInV3HQA4bPponL3MmFeiv
zyHmEblsCD8wPW1FpqBT2RcK0FE2MG80yVjkIRR1QaKkF7HhdRdpZkQWIc0w
FJacYsPDvs4hGlmJ2lIOFt9SsaFl28IN+uRVVH/QuMxggA3qixGxC6zvobRz
E5oof2t4vL1K3DT4ABknimuJKmt4uSM68FBlF7LV+0P3Pc0GakZLg3tedCPR
if70glgbeKY4fnJA8wJNafZXHGu2Ae9CHkM08wq12IxqI0S2oJpgINXcAWQh
ymsIyLUF/8PlcvPJN8i++5f5xW9soTFsXF9lqUWlq4Vd6ykO2FdP+SnTh9Gv
qS7DzPUc2O3lMDE2PIIu5f5793EGB65P35Sm7BtDmjNax6wGDswJPOMpG/mA
XuaJ4vt7ObDm9tue+Ixx9GZvh+eCuVxQ+vbKSOMJ9F2g2cM0Hy68jVscifZN
IsnYHseMJC44VXebpTG/oEMnghZsreRCzoEXKwTpUyh/bvD7mU4udO7xWjT8
zTQ6obztv4vOA37ehhnpqRnU96lRbujKAw+2jGRn6WBTh/eBnlt4MKDTLCwJ
moVd5Zn3ZSU8mLfkUYyaqYu9E/w5C1t44Kv9vijwri7Ol539lvWJB4nX1wnl
OXq4O2Tb/Q47Pgg6LEYXeetjhlXkCp9QPtyfyrbKYdGwU58q4ORhPuytW790
eScNl+VXmzOu86Huclve70cM8DuitYo3yIfnd0a98tcZYnFRsMbWioRC7h2x
qwkdy7WGnS2+JATOfmft/Dcdd9gF5WamkKBDa5Y2HTHCWEHvEZ0jYZmf33Nd
HwbO3Tk4ndpFQlzZvpudrNn46RGXK5eMBMDHkq4I9WxslFzjli8WQM+Pyl6n
jDl4p8eNtEy5AArO7wko92PiPhOX8OjjAnjgxPpwS98YO19+ojfULACD9rUT
8e3GOD1saGXopADcPwxpEwtY2KT3qKfGXggzdRZHlUITvB9FswzChPA08VjY
tSwTrC0rT7TIFkLqk2gQD5hg94f0yi6VEEoNpeXPV5ji9kGDovP9Qrjm5nRx
baUpjtTfYbPZkoLSeZKNbH0Ct4/Qklp8KJjv2lR7jUZgpt6fZcdXUVC8UWgY
ZkjgAPO4VoUvBYUV2lolg8Bql3Zbg9UU5InSDFmmBL6XWtjquYaCdFReN8uG
wI00inMjhAKF4iW9fymB6y1XqWtkFLw+7C05uIzAY/afP+7dRMHm6qrL/OUE
dnSr5gREUyAdSZBI3Ql8SWKSPLSZgvBUvfrHKwl84bSGY7eFAv88MqptLYHP
OsQmV/xEQWttZn1cMIH73K0qtsdT4Nvx1shoHYEFP/yjRtsp8LZsqPfaQODT
CUu4z3ZQgE57MW5LCFx+dVI9P4mCW3fPRUVKCdxz7/z44Fe7DTAbvsgIbPMk
kqtKpkDs8ChKHEPg0qnG5NCdFFwJdG14JCfwU+bPFcJdFDgnnGQkbSGwla2w
7eNX1xfoSs3iCBy+WDN+ZzcFjlflDbVbCVzskcUtSKXgP0uQLwc=
        "]]},
      Annotation[#, "Charting`Private`Tag$132045#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwViXk41HkcgGdc45oZ86PDGMzxm18biTwqJny/KmQektCSa5BRUlbaSjrW
9XQpbZHV2rKsbWst0WiMVn2ap1JLl6vLrey0SY7ZHpVnrP3jfd7nfV5BQtrG
JD0ajRY0x//+tez86b2STO+TDwN2rvPigsOKpJpk8ms0M29PTZM3F/612uOx
nExGqbEVY0swFzbn6XQ25F4k/fB5J2cNF5h/quPZ5BHE4FSnvVzHhZFnpKUJ
WYKyw1jpqWFc6HjT9c6QvIR2v2rPOL2dCw9Sl0YYkEoU/TYq83kpF1pro7Yt
tr2PFjH9ri3TceHFN1fc1W+fImV3/onXUTYwlJ4YfOTSM9Qin+gBpQ3UTJaF
9g/2ok6dW4zchgd9yT9c0DwfRFWej7KS9vHA75zQ1HH2NdqVgx449fJANW2K
VPM1CE71FNpjWwg8Vi63+vQP6sCPtSlltnA78qOBynoMDX4uPXqYZgcO1TPS
4pxxpNjc1PQ+xg72+zpNT41PIEa2kTxfZQc3dM2yvYemUEStAx7h2YN5cNXq
+AktSs39pbE80x7W3xrtT8v9iA7GfYwj++yhOGA4nmRNIwZdAlv5fBhNcYlB
hz4h16pK+9T1fHCr7rU8zPyCooIy54d9x4eCvME14pwZJL+f2aOp4UPXAV/n
8Xk6lOY/4pEwyAdRYcSsrGIWqS5rQscJAfjw4knecRp+0zfPy9FHABraPer8
RjpmL6xtlmYIYMGy7qRWph7mkhnMBRUCCBjzKgm+q4eTLR9aTz8WQMaNcEpe
oI/rjM42N9OFIO5cOOnsZ4D72nJdXFyE8GTmhE0B2xCblAxIjiQI4WD9ppWr
ugzx7rUd9KmzQqi/1lb400kjfPvOeImZWggDdyZ9z4QzsHnA/rvGWiGcE9xx
l1gYY0n5UnW9UATBZu9tl7cY499e7stK3yACmuE9mfqkCbaydm6zyhGBh1Q6
oOdvihMdLEa3XBVBysVDzV1sM1yLYipLh0QgwrHPolrNcO+irsVZHBL6dxQP
u+Wa48CpodR0RELR7weCyqVMrFJH+wemk/DUja29acDCJkn0iY6LJBg9CplO
e8TCm8wIV9xOgrf23VhGERu/Lmp0vq0vhtn6hd8XUxY4bOLYzNgyMbzKOBvZ
dNwCq0NaZPQtYsh6mQjuGgtM5DsXwRkxlDFk5QNrOLjiR6e8IhBDk6dbbcgl
Dna9XmIWNDn3F8RG8wwIXFm5JKGeTwFXoq5rMiTwoKKvIFtAQWk0xYhkEFhw
77Ryg5CCcz+P1RWbEviiRmv+QURBoeNhBptD4DKnZqXjIgpyUHk93Y7Axcog
ZpUTBcnJQ8Z/ryTw0dadjSUSCkaO+cXmexC4pYc/LF9FwZbqK9dEqwhsNNbO
XOFJgWxiV6zMm8B5FisTO70o2Jylr3ixlsDZ4bNMjg8FgYVkXFsIgbP6CxOP
+1PwV91RRUoogVXjPqci11EQ0DlqYhJO4E90beNXART4WTcofCMIvI+MYLVI
KUCVvqa3Ygm8extfpb+egpt3L8fFyAis2N8+3D7Xnhpmw5d4Ak+dyGNVBFPg
7tQd555E4PQaTSIOoeB6sKShW07g2lvnT7E3UrB81wXTb7cS+MOTQFXfXCuK
9GSWKQR2HtIN/xFKgatS3lC3ncA7pq6yDoZR8B8hFCu5
        "]]},
      Annotation[#, "Charting`Private`Tag$132096#1"]& ]}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*StyleBox[\\\"\[Rho]\\\",FontSize->18]\\)\\!\\(\\*StyleBox[\\\"\
/\\\",FontSize->18]\\)\\!\\(\\*StyleBox[\\\"\[Xi]\\\",FontSize->18,FontWeight-\
>\\\"Bold\\\",FontColor->RGBColor[0., 0., 0.]]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*StyleBox[\\\"\[Eta]\\\",FontSize->18,FontWeight->\\\"Bold\\\"]\
\\)\\!\\(\\*StyleBox[\\\"\[CenterDot]\\\",FontSize->18,FontWeight->\\\"Bold\\\
\"]\\)\\!\\(\\*StyleBox[\\\"\[Xi]\\\",FontSize->18,FontWeight->\\\"Bold\\\",\
FontColor->RGBColor[0., 0., \
0.]]\\)\\!\\(\\*StyleBox[\\\"\[CenterDot]\\\",FontSize->18,FontWeight->\\\"\
Bold\\\"]\\)\\!\\(\\*StyleBox[SubscriptBox[\\\"G\\\", \
\\\"T\\\"],FontSize->18,FontWeight->\\\"Bold\\\"]\\)\"", TraditionalForm]},
  AxesOrigin->{-0.16920572916666668`, -12.089450738338643`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.09583333333333335, 
   4.6000000000000005`}, {-12.00213480595973, -6.588546998467321}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledTicks[{Log, Exp}]}, {{{0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox["50", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.298317366548036, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.703782474656201, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.991464547107982, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.214608098422191, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, {{-11.512925464970229`, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "1.`", 
          TemplateBox[{"10", 
            RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
       0.}, {
        AbsoluteThickness[0.1]}}, {-9.903487552536127, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "5.`", 
          TemplateBox[{"10", 
            RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
       0.}, {
        AbsoluteThickness[0.1]}}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "1.`", 
          TemplateBox[{"10", 
            RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
       0.}, {
        AbsoluteThickness[0.1]}}, {-7.600902459542082, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "5.`", 
          TemplateBox[{"10", 
            RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
       0.}, {
        AbsoluteThickness[0.1]}}, {-6.907755278982137, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "3"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-12.206072645530174`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-12.02375108873622, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.86960040890896, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.736069016284437`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.618285980628055`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.819778284410283`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.41431317630212, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.126631103850338`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.721165995742174, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.567015315914915, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.433483923290392, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.315700887634009, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-8.517193191416238, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-8.111728083308073, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.824046010856292, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.418580902748128, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.264430222920869, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.013115794639964, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.214608098422191, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.809142990314028, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.521460917862246, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.298317366548036, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.115995809754082, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.961845129926823, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.710530701645918, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.605170185988091, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{3.7881506542740545`*^9, 3.790066885838045*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"8e4fd2a9-fa22-4041-a677-f9561ca63c8a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Perpendicular response ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["G", "P"], " ", 
    RowBox[{"(", 
     SubscriptBox["G", "zz"], ")"}]}], TraditionalForm]],ExpressionUUID->
  "021396f8-2dc0-463a-8f87-16a7c5ea4feb"]
}], "Chapter",
 CellChangeTimes->{{3.7517044367180786`*^9, 3.751704500206927*^9}, {
  3.781248192607154*^9, 3.781248206679737*^9}, {3.7871979251100073`*^9, 
  3.7871979598757367`*^9}},ExpressionUUID->"6530318a-d313-493e-bcfe-\
f6c9a678286b"],

Cell["\<\
To simplify the calculation we replace the 2D wavevector (qx,qy) by the \
scalar q (thanks to the xy symmetry).
We first rewrite all fields in this form.\
\>", "Text",
 CellChangeTimes->{{3.790059239352726*^9, 3.7900592898900614`*^9}, {
  3.7900593200076313`*^9, 
  3.790059332969004*^9}},ExpressionUUID->"40da0b1d-d6d5-46aa-a5e0-\
36ac36398797"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"v2D", "[", 
    RowBox[{"q_", ",", "z_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"qy", "\[Rule]", "0"}], ",", 
      RowBox[{"qx", "\[Rule]", "q"}]}], "}"}]}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.7878904730941315`*^9, 3.787890476644638*^9}, 
   3.7878906793276205`*^9, 3.7881475895210094`*^9},
 CellLabel->
  "In[112]:=",ExpressionUUID->"2f560cad-fb5a-482b-9289-43bf18e969b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"u2D", "[", 
    RowBox[{"q_", ",", "z_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"qy", "\[Rule]", "0"}], ",", 
      RowBox[{"qx", "\[Rule]", "q"}]}], "}"}]}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.787890479233703*^9, 3.7878904898373795`*^9}, 
   3.7878906861174564`*^9, 3.7881475895249977`*^9},
 CellLabel->
  "In[113]:=",ExpressionUUID->"4475bbe5-cff9-46c3-9e46-99fd2328f579"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"p2D", "[", 
    RowBox[{"q_", ",", "z_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"p", "[", 
     RowBox[{"qx", ",", "qy", ",", "z"}], "]"}], "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"qy", "\[Rule]", "0"}], ",", 
      RowBox[{"qx", "\[Rule]", "q"}]}], "}"}]}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.787890513604745*^9, 3.787890517800561*^9}, {
   3.7878906733486195`*^9, 3.7878906741056347`*^9}, 3.787900802947733*^9, 
   3.7881475895249977`*^9},
 CellLabel->
  "In[114]:=",ExpressionUUID->"b2f09058-7faf-479c-b3db-b28766f8c389"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"v2Dx", "[", 
      RowBox[{"q_", ",", "z_"}], "]"}], ",", 
     RowBox[{"v2DNA", "[", 
      RowBox[{"q_", ",", "z_"}], "]"}], ",", 
     RowBox[{"v2Dz", "[", 
      RowBox[{"q_", ",", "z_"}], "]"}]}], "}"}], "=", 
   RowBox[{"v2D", "[", 
    RowBox[{"q", ",", "z"}], "]"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.751869959742299*^9, 3.751870035147482*^9}, {
   3.7595729940555882`*^9, 3.759573026589718*^9}, {3.7879893982715173`*^9, 
   3.7879894252323685`*^9}, {3.787989807088874*^9, 3.787989811098096*^9}, {
   3.787989845651334*^9, 3.787989859585072*^9}, 3.788147589525995*^9},
 CellLabel->
  "In[115]:=",ExpressionUUID->"be82ba4f-f175-47f9-b135-0337b5e833c6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"u2Dx", "[", 
      RowBox[{"q_", ",", "z_"}], "]"}], ",", 
     RowBox[{"u2DNA", "[", 
      RowBox[{"q_", ",", "z_"}], "]"}], ",", 
     RowBox[{"u2Dz", "[", 
      RowBox[{"q_", ",", "z_"}], "]"}]}], "}"}], "=", 
   RowBox[{"u2D", "[", 
    RowBox[{"q", ",", "z"}], "]"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.751869959742299*^9, 3.751870070711298*^9}, {
   3.7595730342336597`*^9, 3.759573046930869*^9}, {3.787989429542836*^9, 
   3.7879894444673724`*^9}, {3.7879898846659465`*^9, 3.787989895599893*^9}, 
   3.788147589525995*^9},
 CellLabel->
  "In[116]:=",ExpressionUUID->"a26e6905-812c-4168-ae57-f8689f23e6d8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]2Dvxz", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"\[Eta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"v2Dx", "[", 
           RowBox[{"q", ",", "z"}], "]"}], ",", "z"}], "]"}], "+", 
        RowBox[{"I", " ", "q", " ", 
         RowBox[{"v2Dz", "[", 
          RowBox[{"q", ",", "z"}], "]"}]}]}], ")"}]}], ",", 
     RowBox[{"q", ">", "0"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7251755947544556`*^9, 3.72517560721101*^9}, 
   3.7518701363107233`*^9, {3.759573083667551*^9, 3.7595730926215982`*^9}, {
   3.7600894432521725`*^9, 3.760089446380455*^9}, {3.7879900199397173`*^9, 
   3.787990033989126*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"5b652cc1-75e8-46ff-9998-32c8b3362605"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]2Dvzz", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[Eta]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"v2Dz", "[", 
           RowBox[{"q", ",", "z"}], "]"}], ",", "z"}], "]"}]}], "-", 
       RowBox[{"p2D", "[", 
        RowBox[{"q", ",", "z"}], "]"}]}], ")"}], ",", 
     RowBox[{"q", ">", "0"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.717234164596238*^9, 3.7172341694563456`*^9}, {
   3.7220994565214863`*^9, 3.722099474616455*^9}, 3.725175625132538*^9, 
   3.7518701588773303`*^9, {3.7595731152798624`*^9, 3.7595731202021327`*^9}, {
   3.787990037640788*^9, 3.7879900532007236`*^9}, {3.787990190662037*^9, 
   3.7879902112684054`*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"b856dc4a-8542-4364-8ef3-f92cd016d6f7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]2Duxz", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"G", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"u2Dx", "[", 
           RowBox[{"q", ",", "z"}], "]"}], ",", "z"}], "]"}], "+", 
        RowBox[{"I", " ", "q", " ", 
         RowBox[{"u2Dz", "[", 
          RowBox[{"q", ",", "z"}], "]"}]}]}], ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"G", "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Eta]b", "-", "\[Eta]"}], ")"}], "I", " ", "\[Omega]"}]}], 
      "}"}]}], "]"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.722097162401276*^9, 3.722097169470585*^9}, 
   3.722097201897725*^9, {3.7251770095975447`*^9, 3.7251770128336554`*^9}, 
   3.7518702050537415`*^9, {3.759573131323678*^9, 3.7595731393707027`*^9}, {
   3.7879900961238813`*^9, 3.7879901073024464`*^9}, {3.787990215114468*^9, 
   3.7879902218271475`*^9}, 3.788147637572444*^9},
 CellLabel->
  "In[119]:=",ExpressionUUID->"9f670619-4532-4fb1-8872-090498ab2892"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]2Duzz", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"2", " ", "G", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"u2Dz", "[", 
         RowBox[{"q", ",", "z"}], "]"}], ",", "z"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"K", "-", 
        RowBox[{"2", " ", 
         RowBox[{"G", "/", "3"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"I", " ", "q", " ", 
         RowBox[{"u2Dx", "[", 
          RowBox[{"q", ",", "z"}], "]"}]}], " ", "+", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"u2Dz", "[", 
           RowBox[{"q", ",", "z"}], "]"}], ",", "z"}], "]"}]}], ")"}]}]}], 
    "]"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.7220975584871893`*^9, 3.7220975744579425`*^9}, 
   3.723398917490916*^9, {3.725176882225313*^9, 3.725176893704931*^9}, {
   3.7251770353642497`*^9, 3.725177046747655*^9}, {3.7251777406296167`*^9, 
   3.7251777422555537`*^9}, 3.7252127336793804`*^9, {3.7518704213328776`*^9, 
   3.7518704699158525`*^9}, {3.7595731534840264`*^9, 
   3.7595731920602493`*^9}, {3.787990135885091*^9, 3.787990150714413*^9}, 
   3.788147637572444*^9},
 CellLabel->
  "In[120]:=",ExpressionUUID->"c655b363-5c1b-4be0-ac2c-2a6520329011"]
}, Open  ]],

Cell["\<\
Then, as above, solve for the boundary conditions, except that now the force \
is in the z direction.\
\>", "Text",
 CellChangeTimes->{{3.7900593649986176`*^9, 
  3.7900593904316697`*^9}},ExpressionUUID->"b9324b10-dc06-4dd3-9fef-\
647779432dd3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"s5", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Sigma]2Dvxz", "+", "\[Sigma]2Duxz"}], "\[Equal]", "0"}], 
        ",", 
        RowBox[{
         RowBox[{"\[Sigma]2Dvzz", "+", "\[Sigma]2Duzz"}], "\[Equal]", 
         RowBox[{"Fz", "-", 
          RowBox[{"\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{"q", "^", "2"}], ")"}], " ", 
           RowBox[{"u2Dz", "[", 
            RowBox[{"q", ",", "z"}], "]"}]}]}]}], ",", 
        RowBox[{
         RowBox[{"I", "*", "\[Omega]", "*", 
          RowBox[{"u2Dx", "[", 
           RowBox[{"q", ",", "z"}], "]"}]}], "==", 
         RowBox[{"v2Dx", "[", 
          RowBox[{"q", ",", "z"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"I", "*", "\[Omega]", "*", 
          RowBox[{"u2Dz", "[", 
           RowBox[{"q", ",", "z"}], "]"}]}], "==", 
         RowBox[{"v2Dz", "[", 
          RowBox[{"q", ",", "z"}], "]"}]}]}], "}"}], "/.", 
      RowBox[{"z", "\[Rule]", "0"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"C6", ",", "C4", ",", "D6", ",", "E2"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7203407257435784`*^9, 3.720340745441782*^9}, {
   3.7203523278649073`*^9, 3.7203523321441317`*^9}, {3.7204093111028485`*^9, 
   3.720409312766879*^9}, {3.7230327189561644`*^9, 3.723032735313074*^9}, {
   3.7230327786864586`*^9, 3.723032797309808*^9}, {3.723399675459531*^9, 
   3.7233996760706697`*^9}, {3.723710633782161*^9, 3.723710634992713*^9}, {
   3.7237110313043184`*^9, 3.7237110338115683`*^9}, {3.723711117225932*^9, 
   3.723711121014916*^9}, {3.7239164847628565`*^9, 3.723916517046915*^9}, {
   3.725178007642632*^9, 3.725178060349086*^9}, {3.7251784589041233`*^9, 
   3.7251784937696023`*^9}, {3.7323505102054243`*^9, 3.7323505184208417`*^9}, 
   3.751870609762555*^9, {3.759573210160535*^9, 3.759573258467557*^9}, 
   3.76008891152966*^9, {3.760090256338194*^9, 3.7600902618957424`*^9}, {
   3.7879901562240887`*^9, 3.787990167887514*^9}, {3.7879902382436*^9, 
   3.7879902529590826`*^9}},
 Background->RGBColor[1, 0.85, 0.85],
 CellLabel->
  "In[121]:=",ExpressionUUID->"4c252654-a5f8-41e9-b529-8b46417a0e84"],

Cell[BoxData[
 RowBox[{
  RowBox[{"vz2DSurface", "=", 
   RowBox[{
    RowBox[{"v2Dz", "[", 
     RowBox[{"q", ",", "0"}], "]"}], "/.", 
    RowBox[{"s5", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7879902639454556`*^9, 3.7879902964694357`*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"9781a465-704e-4348-a1aa-c321d21dc398"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Gzz", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"vz2DSurface", ",", 
     RowBox[{"q", ">", "0"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7873847689178376`*^9, 3.7873847696910915`*^9}, {
  3.787990326038799*^9, 3.787990326410326*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"b769c494-22e3-44ad-bae6-591bbfb283f8"],

Cell[TextData[StyleBox["Small q (large \[Rho])",
 FontVariations->{"Underline"->True}]], "Text",
 CellChangeTimes->{{3.790059408567297*^9, 
  3.7900594346672735`*^9}},ExpressionUUID->"5f537d90-d3d4-48a1-8bdb-\
b787f0aa13ef"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GzzSmallq", "=", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{"Gzz", ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7873847123974004`*^9, 3.787384741618136*^9}, {
  3.787385235410911*^9, 3.787385235709744*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"25763a9c-6fc5-4591-b2f7-a8306a0eda7d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["Fz", 
    RowBox[{"2", " ", "q", " ", "\[Eta]b"}]]}], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", "Fz", " ", "\[Gamma]"}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Eta]b", "2"], " ", "\[Omega]"}]]}]], "Output",
 CellChangeTimes->{3.7873850155262413`*^9, 3.787385230034543*^9, 
  3.787386877176176*^9, 3.7873871651944*^9, 3.7879906428590374`*^9, 
  3.788148013299015*^9, 3.790067025062811*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"5e606d9f-be26-4c50-bec7-5e11f2afd724"]
}, Open  ]],

Cell["For inversion to real space we go back to 2D wavevector:", "Text",
 CellChangeTimes->{{3.790059484863313*^9, 
  3.790059503160096*^9}},ExpressionUUID->"c0f25e05-3365-4187-a440-\
aacdbfffa22e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"InverseFourierTransform", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["qx", "2"], "+", 
       SuperscriptBox["qy", "2"]}], ")"}], 
     RowBox[{"1", "/", "2"}]]}], " ", ",", 
   RowBox[{"{", 
    RowBox[{"qx", ",", "qy"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}]}], "]"}]], "Input",
 CellLabel->
  "In[125]:=",ExpressionUUID->"a4e816e9-6ed0-4a33-af7a-e04b7078b187"],

Cell[BoxData[
 FractionBox["1", 
  SqrtBox[
   RowBox[{
    SuperscriptBox["x", "2"], "+", 
    SuperscriptBox["y", "2"]}]]]], "Output",
 CellChangeTimes->{3.787990666420143*^9, 3.7881480568167152`*^9, 
  3.790067203554002*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"9e1b270a-c724-47be-85f3-c6452be5ab7b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["G", "P"], 
   RowBox[{"(", "\[Rho]", ")"}]}], "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", "\[Pi]", " ", 
     SubscriptBox["\[Eta]", "b"], " ", "\[Rho]"}]], "          ", 
   RowBox[{"(", 
    RowBox[{"\[Rho]", ">>", 
     RowBox[{"max", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", ",", 
        SubscriptBox["l", "ec"]}], ")"}]}]}], ")"}]}]}]], "Text",
 CellChangeTimes->{{3.787385388019558*^9, 3.7873854101498547`*^9}, {
   3.7873854426720357`*^9, 3.787385482016378*^9}, 3.7873879697267647`*^9, 
   3.7881487104933543`*^9},
 FontFamily->"Consolas",
 FontSize->16,
 FontWeight->"Bold",
 Background->RGBColor[
  0.9, 1, 1],ExpressionUUID->"40ff2b44-9dc3-4610-85d9-3ba69820268d"],

Cell[TextData[StyleBox["Large q (small \[Rho])",
 FontVariations->{"Underline"->True}]], "Text",
 CellChangeTimes->{{3.790059408567297*^9, 3.7900594346672735`*^9}, {
  3.790059521665141*^9, 
  3.790059527737815*^9}},ExpressionUUID->"ce3096ee-02b2-43d2-9321-\
11b9abcdf326"],

Cell["Simplify full expression as much as possible.", "Text",
 CellChangeTimes->{{3.790059554958965*^9, 
  3.7900595734625225`*^9}},ExpressionUUID->"c4d247b6-d587-43d2-8237-\
3b0b1aa46134"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GzzA", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"vz2DSurface", "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Xi]", "\[Rule]", "1"}], ",", 
         RowBox[{"\[Eta]", "\[Rule]", "1"}], ",", 
         RowBox[{"Fz", "\[Rule]", " ", "1"}], ",", 
         RowBox[{"\[Lambda]", "\[Rule]", 
          RowBox[{
           RowBox[{"Sqrt", "[", "\[Eta]b", "]"}], "*", "\[Beta]"}]}], ",", 
         RowBox[{"\[Omega]", "\[Rule]", "I"}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"q", ">", "0"}], ",", 
        RowBox[{"\[Eta]b", ">", "0"}]}], "}"}]}], "]"}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.7873834989801273`*^9, 3.7873835072067146`*^9}, {
   3.787387347872099*^9, 3.7873873978160353`*^9}, {3.787990331943535*^9, 
   3.787990332329486*^9}, 3.7900595438039775`*^9, 3.7900631823288536`*^9},
 CellLabel->
  "In[126]:=",ExpressionUUID->"2b1411b8-7e3d-4f9c-92c0-4dfa85f13b45"],

Cell["Assume \[Eta]b >> 1 (actually \[Eta]b/\[Eta] >> 1)", "Text",
 CellChangeTimes->{{3.790059632032846*^9, 
  3.7900596548580446`*^9}},ExpressionUUID->"b42f87f2-8191-4444-aa4e-\
0a7cbea6be4a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GzzB", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"GzzA", "//.", 
     RowBox[{"{", 
      RowBox[{"\[Eta]b", "\[Rule]", 
       RowBox[{"x", "^", "2"}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"q", ">", "0"}], ",", 
      RowBox[{"x", ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellLabel->
  "In[127]:=",ExpressionUUID->"c4260cf0-7424-44e7-9cbe-b14ea668fec0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", "2"], " ", "x", " ", "\[Beta]"}], "-", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}], ")"}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["q", "5"], " ", 
        SuperscriptBox["x", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", "\[Beta]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "2"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "3"], " ", 
        SuperscriptBox["x", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", " ", "\[Beta]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]], " ", "\[Gamma]"}], 
       "+", 
       RowBox[{"q", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["x", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}], "+", 
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               SuperscriptBox["q", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]], " ", 
           "\[Gamma]"}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}]]}], "+", 
          RowBox[{"\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["q", "2"]}]], " ", 
              SuperscriptBox["x", "5"]}], "-", 
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["q", "2"]}]], " ", 
              SuperscriptBox["x", "7"]}], "+", 
             RowBox[{
              SuperscriptBox["x", "3"], " ", "\[Gamma]"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["q", "2"]}], " ", "x", " ", "\[Beta]"}], "+", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["q", "2"], " ", 
            SuperscriptBox["x", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}], ")"}]}], ")"}], 
   "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["x", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}], " ", "\[Beta]"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "2"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["x", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", " ", "\[Beta]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]], " ", "\[Gamma]"}], 
     "-", 
     RowBox[{"q", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["x", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}], "+", 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]], " ", 
         "\[Gamma]"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["q", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["x", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["q", "2"], " ", 
            SuperscriptBox["x", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"]}]}]]}], "+", 
        RowBox[{"\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["q", "2"]}]], " ", 
            SuperscriptBox["x", "5"]}], "-", 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["q", "2"]}]], " ", 
            SuperscriptBox["x", "7"]}], "+", 
           RowBox[{
            SuperscriptBox["x", "3"], " ", "\[Gamma]"}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", " ", "q", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["q", "3"]}], " ", 
        SuperscriptBox["x", "5"], " ", "\[Beta]"}], "+", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}]}]]}], "+", 
       RowBox[{"q", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}], "+", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["q", "2"], " ", 
            SuperscriptBox["x", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}], ")"}]}], ")"}], 
   "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["x", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}], " ", "\[Beta]"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "2"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["x", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", " ", "\[Beta]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]], " ", "\[Gamma]"}], 
     "-", 
     RowBox[{"q", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["x", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}], "+", 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]], " ", 
         "\[Gamma]"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["q", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["x", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["q", "2"], " ", 
            SuperscriptBox["x", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"]}]}]]}], "+", 
        RowBox[{"\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["q", "2"]}]], " ", 
            SuperscriptBox["x", "5"]}], "-", 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["q", "2"]}]], " ", 
            SuperscriptBox["x", "7"]}], "+", 
           RowBox[{
            SuperscriptBox["x", "3"], " ", "\[Gamma]"}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["x", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}], "-", 
       RowBox[{"q", " ", "x", " ", "\[Beta]", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}]}]]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["q", "2"]}]], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["x", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}], " ", 
      SuperscriptBox["\[Beta]", "2"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["x", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}], " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}]], " ", "x", " ", "\[Beta]"}], "+", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}]}]]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "2"], " ", "x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}]], " ", "x"}], "+", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}]], " ", 
         SuperscriptBox["x", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SuperscriptBox["\[Beta]", "2"]}], ")"}]}], "+", 
        RowBox[{"2", " ", "\[Beta]", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "4"], " ", "\[Beta]", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}], "-", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}]], "+", 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["q", "2"], "+", 
                SuperscriptBox["q", "4"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["q", "2"], " ", 
                 SuperscriptBox["x", "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{"q", " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["q", "2"]}]], " ", "\[Gamma]"}], "+", 
     RowBox[{
      SuperscriptBox["q", "3"], " ", "x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["x", "2"], " ", "\[Beta]", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}], "+", 
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["q", "2"]}]], " ", 
            SuperscriptBox["\[Beta]", "2"], " ", "\[Gamma]"}]}], ")"}]}], "-", 
        RowBox[{"\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["q", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["q", "2"], " ", 
                 SuperscriptBox["x", "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}], "+", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["q", "2"], " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}]}]], " ", "\[Gamma]"}]}], 
          ")"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.7879908458676243`*^9, 3.788148181391368*^9, 
  3.790067232919855*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"d99289bd-a2cd-4246-b698-1c60f120d4a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"GzzB", "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["\[Beta]", "2"], " ", 
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["x", "2"]}]}], ")"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox["\[Beta]", "2"], " ", 
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox["x", "2"]}]}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", ">", "0"}], ",", 
     RowBox[{"q", ">", "0"}], ",", 
     RowBox[{"\[Beta]", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7696772080340443`*^9, 3.769677255954576*^9}, {
   3.790063195324377*^9, 3.790063199914061*^9}, 3.790067768027424*^9},
 CellLabel->
  "In[129]:=",ExpressionUUID->"98f62e64-adc2-4ad4-be37-3406f1327795"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"2", " ", "q", " ", 
     SuperscriptBox["x", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["q", "2"], " ", "\[Gamma]"}]}]]}]], "Output",
 CellChangeTimes->{
  3.7696772569933424`*^9, 3.787990872171483*^9, 3.7881482006288967`*^9, {
   3.7900677585037208`*^9, 3.790067771098262*^9}},
 CellLabel->
  "Out[129]=",ExpressionUUID->"96bdb6d8-9433-411c-b47f-dfac6a751abc"]
}, Open  ]],

Cell["Invert to real space as before", "Text",
 CellChangeTimes->{{3.79005969366931*^9, 
  3.7900597101565237`*^9}},ExpressionUUID->"3d19e2cf-9b98-4afb-bda4-\
39b0145f6d15"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"I", "*", "q", "*", "\[Rho]", "*", 
      RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"q", 
      RowBox[{"(", 
       RowBox[{"q", "+", "\[Kappa]"}], ")"}]}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Phi]", ",", "0", ",", 
     RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"q", " ", "\[Rho]"}], "\[Element]", 
     TemplateBox[{},
      "Reals"]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7900674556087008`*^9, 3.7900674618647127`*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"fbcb8f0e-0f04-4143-9c32-68bb34848579"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "\[Pi]", " ", 
   RowBox[{"BesselJ", "[", 
    RowBox[{"0", ",", 
     RowBox[{"q", " ", "\[Rho]"}]}], "]"}]}], 
  RowBox[{"q", " ", 
   RowBox[{"(", 
    RowBox[{"q", "+", "\[Kappa]"}], ")"}]}]]], "Output",
 CellChangeTimes->{3.7704455059931583`*^9, 3.7881482640017295`*^9, 
  3.790067780937609*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"68016ff8-0aa8-4898-88db-1fceca1d64d5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"q", " ", 
    FractionBox[
     RowBox[{"2", " ", "\[Pi]", " ", 
      RowBox[{"BesselJ", "[", 
       RowBox[{"0", ",", 
        RowBox[{"q", " ", "\[Rho]"}]}], "]"}]}], 
     RowBox[{"q", " ", 
      RowBox[{"(", 
       RowBox[{"q", "+", "\[Kappa]"}], ")"}]}]]}], "//.", 
   RowBox[{"q", "\[Rule]", 
    RowBox[{"k", "/", "\[Rho]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.770445601291957*^9, 3.770445640917288*^9}, {
  3.790067468393427*^9, 3.7900674726282473`*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"cb870250-5bf3-4598-90c1-d30a1089d096"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "\[Pi]", " ", "\[Rho]", " ", 
   RowBox[{"BesselJ", "[", 
    RowBox[{"0", ",", "k"}], "]"}]}], 
  RowBox[{"k", "+", 
   RowBox[{"\[Kappa]", " ", "\[Rho]"}]}]]], "Output",
 CellChangeTimes->{{3.7704456246790338`*^9, 3.770445642385764*^9}, 
   3.7881482689969745`*^9, 3.790067785872408*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"aad46fc0-3511-4b2a-b3ce-10202ec8381a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]", " ", "\[Kappa]"}], "\[Element]", 
        TemplateBox[{},
         "Reals"]}], ",", 
       RowBox[{
        RowBox[{"\[Rho]", " ", "\[Kappa]"}], "\[GreaterEqual]", "0"}]}], 
      "}"}]}]}], "]"}], "/", 
  RowBox[{"(", 
   RowBox[{"\[Rho]", "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "Pi"}], ")"}], "^", "2"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.7704456527716675`*^9, 3.7704457447419434`*^9}, {
  3.770445888069685*^9, 3.770445923529665*^9}, {3.787387404538411*^9, 
  3.7873874060935755`*^9}, {3.790067479861395*^9, 3.790067490473084*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"b2cfb0bd-3f50-4ad3-8316-dcaa02d20410"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"4", " ", "\[Pi]"}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"BesselJ", "[", 
      RowBox[{"0", ",", 
       RowBox[{"\[Kappa]", " ", "\[Rho]"}]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox["2", 
       RowBox[{"\[Kappa]", " ", "\[Rho]"}]], "]"}]}], "+", 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"StruveH", "[", 
      RowBox[{"0", ",", 
       RowBox[{"\[Kappa]", " ", "\[Rho]"}]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{
      SuperscriptBox["Hypergeometric0F1Regularized", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"1", ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "4"]}], " ", 
        SuperscriptBox["\[Kappa]", "2"], " ", 
        SuperscriptBox["\[Rho]", "2"]}]}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.77044575345012*^9, 3.7704459275134954`*^9, 
  3.7881482861440945`*^9, 3.790067793938397*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"d2e525e9-020d-4d77-b526-0a1646b5d8a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"BesselJ", "[", 
       RowBox[{"0", ",", "x"}], "]"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox["2", "x"], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Pi]", " ", 
      RowBox[{"StruveH", "[", 
       RowBox[{"0", ",", "x"}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["Hypergeometric0F1Regularized", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"1", ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "4"]}], " ", 
        SuperscriptBox["x", "2"]}]}], "]"}]}], 
    RowBox[{"2", " ", "\[Pi]"}]], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.770445763899804*^9, 3.7704457667493954`*^9}, {
  3.770445805185053*^9, 3.770445851581525*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"e5684ab6-c483-4f52-834b-6ba8e49b609c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"Log", "[", 
      FractionBox["2", "x"], "]"}], "-", 
     RowBox[{
      SuperscriptBox["Hypergeometric0F1Regularized", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"1", ",", "0"}], "]"}]}], 
    RowBox[{"2", " ", "\[Pi]"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "x", "]"}], "1"],
    SeriesData[$CellContext`x, 0, {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`x, 
   0, {(Rational[1, 2]/Pi) (Log[2/$CellContext`x] - Derivative[1, 0][
     Hypergeometric0F1Regularized][1, 0])}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.770445852613538*^9, 3.788148288103852*^9, 
  3.7900678008987784`*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"bf0ceca6-10b7-4785-9d68-add74e16ab5c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     SuperscriptBox["Hypergeometric0F1Regularized", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"1", ",", "0"}], "]"}]}], "+", "EulerGamma"}], "]"}]], "Input",
 CellChangeTimes->{{3.7704461562427607`*^9, 3.770446161767918*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"4e559f50-ee93-420d-bf24-f1e2f28e6d8d"],

Cell[BoxData["0.`"], "Output",
 CellChangeTimes->{3.770446162356883*^9, 3.7881482978188667`*^9, 
  3.790067808171338*^9},
 CellLabel->
  "Out[134]=",ExpressionUUID->"004d7bd2-cb8e-44ea-bb59-69c9bba7b97e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Gp", "=", 
  RowBox[{
   RowBox[{"(", 
    FractionBox[
     RowBox[{
      RowBox[{"Log", "[", 
       FractionBox["2", "x"], "]"}], "-", "EulerGamma"}], 
     RowBox[{"2", " ", "\[Pi]", " ", "\[Gamma]"}]], ")"}], "//.", 
   RowBox[{"x", "\[Rule]", 
    RowBox[{"\[Rho]", " ", "\[Kappa]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.781284897922035*^9, 3.78128490134208*^9}, {
   3.7812849328689876`*^9, 3.7812849396408844`*^9}, {3.781284972966405*^9, 
   3.781284996499023*^9}, {3.781285060118966*^9, 3.7812850624946604`*^9}, 
   3.7900674350294867`*^9},
 CellLabel->
  "In[135]:=",ExpressionUUID->"703d0ab4-4d60-4986-8ef6-290f9fc3962a"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "EulerGamma"}], "+", 
   RowBox[{"Log", "[", 
    FractionBox["2", 
     RowBox[{"\[Kappa]", " ", "\[Rho]"}]], "]"}]}], 
  RowBox[{"2", " ", "\[Pi]", " ", "\[Gamma]"}]]], "Output",
 CellChangeTimes->{3.781284998630601*^9, 3.7812850963749356`*^9, 
  3.7881483031815124`*^9, 3.7900678112953568`*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"25480dd1-8f1c-4837-a913-e3cf39478a54"]
}, Open  ]],

Cell["\<\
We now rewrite this result in terms of the original parameters.\
\>", "Text",
 CellChangeTimes->{{3.7881483186182175`*^9, 3.788148339758685*^9}, {
  3.7900597510468035`*^9, 3.7900597709738703`*^9}, {3.790060005582978*^9, 
  3.7900600312350893`*^9}},ExpressionUUID->"5e08983b-db7d-432b-a6ad-\
6c6e84b566df"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Gp", "=", 
  RowBox[{"%", "//.", 
   RowBox[{"\[Kappa]", "\[Rule]", 
    FractionBox[
     RowBox[{"2", " ", "\[Eta]b"}], "\[Gamma]"]}]}]}]], "Input",
 CellChangeTimes->{{3.781285005477162*^9, 3.7812850273406997`*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"901d47ff-eb5c-4091-9ced-8bbf355f922e"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "EulerGamma"}], "+", 
   RowBox[{"Log", "[", 
    FractionBox["\[Gamma]", 
     RowBox[{"\[Eta]b", " ", "\[Rho]"}]], "]"}]}], 
  RowBox[{"2", " ", "\[Pi]", " ", "\[Gamma]"}]]], "Output",
 CellChangeTimes->{3.7812850293117533`*^9, 3.7812851009980326`*^9, 
  3.788148344399268*^9, 3.7900678155181985`*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"1f428c0e-f260-4d7f-82e8-e8f00e036703"]
}, Open  ]],

Cell["\<\
\[Gamma] is really the actual \[Gamma] divided by i\[Omega]. We also \
introduce the elasto-capillary length:\
\>", "Text",
 CellChangeTimes->{{3.7900597975499153`*^9, 3.790059866786703*^9}, {
  3.790059933014388*^9, 3.790060001837908*^9}, {3.7900600363588023`*^9, 
  3.7900600532376437`*^9}},ExpressionUUID->"4b9d883e-9178-48d9-be27-\
544976adc9b6"],

Cell[BoxData[
 RowBox[{"lec", "=", 
  FractionBox["\[Gamma]real", 
   RowBox[{"I", " ", "\[Omega]", " ", "\[Eta]b"}]]}]], "Text",
 CellChangeTimes->{{3.7812896106052637`*^9, 3.7812896434153657`*^9}, 
   3.787387729120584*^9},ExpressionUUID->"b815ad1d-398a-401f-88ee-\
b64d372f68e9"],

Cell[BoxData[
 RowBox[{
  FractionBox["\[Gamma]", 
   RowBox[{"r", " ", "\[Eta]b"}]], "=", 
  RowBox[{
   FractionBox["\[Gamma]real", 
    RowBox[{"I", " ", "\[Omega]", " ", "\[Eta]b", " ", "r"}]], "=", 
   FractionBox["lec", "r"]}]}]], "Text",
 CellChangeTimes->{{3.781289704617584*^9, 3.781289753570671*^9}, {
   3.781289817300645*^9, 3.781289826946846*^9}, 
   3.7873877291227684`*^9},ExpressionUUID->"ae031742-cf4d-4f3e-b589-\
5454814d680e"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "\[Gamma]"], "=", 
  RowBox[{
   FractionBox[
    RowBox[{"I", " ", "\[Omega]"}], "\[Gamma]real"], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"I", " ", "\[Omega]"}], 
     RowBox[{"lec", " ", "I", " ", "\[Omega]", " ", "\[Eta]b"}]], "=", 
    FractionBox["1", 
     RowBox[{"lec", "  ", "\[Eta]b"}]]}]}]}]], "Text",
 CellChangeTimes->{{3.781289960147951*^9, 3.7812901071066613`*^9}, 
   3.7873878217128835`*^9},ExpressionUUID->"514bdb9a-80eb-4572-9d6a-\
c530aabf02e2"],

Cell["So, the final result :", "Text",
 CellChangeTimes->{{3.7900600735097647`*^9, 
  3.790060084335142*^9}},ExpressionUUID->"a52865e0-b531-4017-be2f-\
46d429806ecc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["G", "P"], 
   RowBox[{"(", "\[Rho]", ")"}]}], "=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "EulerGamma"}], "+", 
     RowBox[{"Log", "[", 
      FractionBox["lec", "\[Rho]"], "]"}]}], 
    RowBox[{"2", " ", "\[Pi]", " ", "lec", "  ", 
     SubscriptBox["\[Eta]", "b"]}]], "               ", 
   RowBox[{"(", 
    RowBox[{"\[Rho]", 
     RowBox[{"<<", "min"}], 
     RowBox[{"(", 
      RowBox[{"\[Lambda]", ",", 
       SubscriptBox["l", "ec"]}], ")"}]}], ")"}]}]}]], "Text",
 CellChangeTimes->{
  3.781290146182048*^9, {3.787387850487155*^9, 3.7873878977686853`*^9}, 
   3.7873879278772235`*^9, 3.787387994046565*^9, 3.788148719025486*^9},
 FontFamily->"Consolas",
 FontSize->16,
 FontWeight->"Bold",
 Background->RGBColor[
  0.9, 1, 1],ExpressionUUID->"29c3dddc-369a-4d02-8316-04707fbc1ef5"],

Cell[TextData[StyleBox["Intermediate regime",
 FontVariations->{"Underline"->True}]], "Text",
 CellChangeTimes->{{3.790060381377991*^9, 
  3.7900603857523413`*^9}},ExpressionUUID->"878cfd54-bbef-4368-a65a-\
aac1529afd5a"],

Cell["\<\
We find graphically that GP goes like 1/q in this regime (see plot below). \
So, we are after the coefficient.\
\>", "Text",
 CellChangeTimes->{{3.788163913250718*^9, 3.7881639715551324`*^9}, {
  3.7900604294801345`*^9, 
  3.7900604857445164`*^9}},ExpressionUUID->"235a8529-28fa-4a52-8445-\
cab22e695e2b"],

Cell["\<\
As above, we expand in large \[Eta]b, the numerator and denominator \
separately:\
\>", "Text",
 CellChangeTimes->{{3.7900605256967144`*^9, 
  3.790060554034506*^9}},ExpressionUUID->"1d19352e-c8df-4f95-bd7d-\
731f0d94f9a9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GzzB", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"GzzA", "//.", 
     RowBox[{"{", 
      RowBox[{"\[Eta]b", "\[Rule]", 
       RowBox[{"x", "^", "2"}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"q", ">", "0"}], ",", 
      RowBox[{"x", ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellLabel->
  "In[137]:=",ExpressionUUID->"a2008dd2-5e5d-4b39-876d-31461eec879b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", "2"], " ", "x", " ", "\[Beta]"}], "-", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}], ")"}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["q", "5"], " ", 
        SuperscriptBox["x", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", "\[Beta]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "2"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "3"], " ", 
        SuperscriptBox["x", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", " ", "\[Beta]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]], " ", "\[Gamma]"}], 
       "+", 
       RowBox[{"q", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["x", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}], "+", 
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "2"], "+", 
               SuperscriptBox["q", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]], " ", 
           "\[Gamma]"}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}]]}], "+", 
          RowBox[{"\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["q", "2"]}]], " ", 
              SuperscriptBox["x", "5"]}], "-", 
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["q", "2"]}]], " ", 
              SuperscriptBox["x", "7"]}], "+", 
             RowBox[{
              SuperscriptBox["x", "3"], " ", "\[Gamma]"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["q", "2"]}], " ", "x", " ", "\[Beta]"}], "+", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["q", "2"], " ", 
            SuperscriptBox["x", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}], ")"}]}], ")"}], 
   "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["x", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}], " ", "\[Beta]"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "2"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["x", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", " ", "\[Beta]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]], " ", "\[Gamma]"}], 
     "-", 
     RowBox[{"q", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["x", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}], "+", 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]], " ", 
         "\[Gamma]"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["q", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["x", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["q", "2"], " ", 
            SuperscriptBox["x", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"]}]}]]}], "+", 
        RowBox[{"\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["q", "2"]}]], " ", 
            SuperscriptBox["x", "5"]}], "-", 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["q", "2"]}]], " ", 
            SuperscriptBox["x", "7"]}], "+", 
           RowBox[{
            SuperscriptBox["x", "3"], " ", "\[Gamma]"}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", " ", "q", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["q", "3"]}], " ", 
        SuperscriptBox["x", "5"], " ", "\[Beta]"}], "+", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}]}]]}], "+", 
       RowBox[{"q", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}], "+", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["q", "2"], " ", 
            SuperscriptBox["x", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}], ")"}]}], ")"}], 
   "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["x", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}], " ", "\[Beta]"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "2"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["x", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", " ", "\[Beta]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]], " ", "\[Gamma]"}], 
     "-", 
     RowBox[{"q", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["x", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}], "+", 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]], " ", 
         "\[Gamma]"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["q", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["x", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["q", "2"], " ", 
            SuperscriptBox["x", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"]}]}]]}], "+", 
        RowBox[{"\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["q", "2"]}]], " ", 
            SuperscriptBox["x", "5"]}], "-", 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["q", "2"]}]], " ", 
            SuperscriptBox["x", "7"]}], "+", 
           RowBox[{
            SuperscriptBox["x", "3"], " ", "\[Gamma]"}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["x", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}], "-", 
       RowBox[{"q", " ", "x", " ", "\[Beta]", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}]}]]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["q", "2"]}]], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["x", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}], " ", 
      SuperscriptBox["\[Beta]", "2"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["x", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}], " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}]], " ", "x", " ", "\[Beta]"}], "+", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}]}]]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "2"], " ", "x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}]], " ", "x"}], "+", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}]], " ", 
         SuperscriptBox["x", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SuperscriptBox["\[Beta]", "2"]}], ")"}]}], "+", 
        RowBox[{"2", " ", "\[Beta]", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "4"], " ", "\[Beta]", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["q", "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}], "-", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}]], "+", 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["q", "2"], "+", 
                SuperscriptBox["q", "4"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["q", "2"], " ", 
                 SuperscriptBox["x", "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{"q", " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["q", "2"]}]], " ", "\[Gamma]"}], "+", 
     RowBox[{
      SuperscriptBox["q", "3"], " ", "x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["x", "2"], " ", "\[Beta]", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}], "+", 
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["q", "2"]}]], " ", 
            SuperscriptBox["\[Beta]", "2"], " ", "\[Gamma]"}]}], ")"}]}], "-", 
        RowBox[{"\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["q", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["q", "2"], " ", 
                 SuperscriptBox["x", "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}], "+", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["q", "2"], " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}]}]], " ", "\[Gamma]"}]}], 
          ")"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.7881642756289825`*^9, 3.7900678450584183`*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"624a3c74-3c0d-4a9c-b267-9ea10da7bea3"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GzzB", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"GzzB", "/.", 
     RowBox[{"{", 
      RowBox[{"q", "\[Rule]", "1"}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", ">", "0"}], ",", 
      RowBox[{"q", ">", "0"}], ",", 
      RowBox[{"\[Beta]", ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7881642313068256`*^9, 3.788164235402516*^9}, 
   3.7900632351414857`*^9},
 CellLabel->
  "In[138]:=",ExpressionUUID->"c5d45dc5-1c8b-4349-9663-6b0351e59ab4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"4", " ", 
     SuperscriptBox["x", "7"], " ", 
     SuperscriptBox["\[Beta]", "3"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["x", "5"], " ", "\[Beta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["2"]}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["x", "6"], " ", 
     SuperscriptBox["\[Beta]", "2"], " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]}]]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["x", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]}]]}], "-", 
    RowBox[{"2", " ", 
     SqrtBox["2"], " ", "x", " ", "\[Beta]", " ", "\[Gamma]"}], "+", 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]}]], " ", "\[Gamma]"}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]}]], " ", 
     RowBox[{"(", 
      RowBox[{"12", "-", 
       RowBox[{"4", " ", 
        SqrtBox["2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Beta]", "2"], " ", "\[Gamma]"}]}], ")"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["x", "3"], " ", "\[Beta]", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}], "+", 
       RowBox[{
        SqrtBox["2"], " ", 
        SuperscriptBox["\[Beta]", "2"], " ", "\[Gamma]"}]}], ")"}]}]}], ")"}],
   "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"4", " ", 
          SqrtBox["2"]}]}], ")"}], " ", 
       SuperscriptBox["x", "3"], " ", "\[Beta]"}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["2"]}], ")"}], " ", 
       SuperscriptBox["x", "5"], " ", "\[Beta]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"6", " ", 
          SqrtBox["2"]}]}], ")"}], " ", 
       SuperscriptBox["x", "2"], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["\[Beta]", "2"]}]}]]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["2"]}], ")"}], " ", 
       SuperscriptBox["x", "4"], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["\[Beta]", "2"]}]}]]}], "+", 
      RowBox[{"x", " ", "\[Beta]", " ", "\[Gamma]"}], "-", 
      RowBox[{
       SqrtBox[
        RowBox[{"2", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["\[Beta]", "2"]}]}]], " ", "\[Gamma]"}]}], ")"}], 
    " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["2"]}], ")"}], " ", 
       SuperscriptBox["x", "6"], " ", 
       SuperscriptBox["\[Beta]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["x", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"4", " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"6", " ", 
             SqrtBox["2"]}]}], ")"}], " ", 
          SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"4", " ", 
          SqrtBox["2"]}]}], ")"}], " ", 
       SuperscriptBox["x", "3"], " ", "\[Beta]", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["\[Beta]", "2"]}]}]]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["2"]}], ")"}], " ", 
       SuperscriptBox["x", "5"], " ", "\[Beta]", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["\[Beta]", "2"]}]}]]}], "+", 
      RowBox[{
       SqrtBox["2"], " ", "\[Gamma]"}], "-", 
      RowBox[{"x", " ", "\[Beta]", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["\[Beta]", "2"]}]}]], " ", "\[Gamma]"}], "+", 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"6", " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["\[Beta]", "2"], " ", "\[Gamma]"}]}], ")"}]}]}], 
     ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.788164302147972*^9, 3.790067871078182*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"82312315-ef54-45e9-927e-a3d64613f0af"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Numerator", "[", "GzzB", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "Infinity", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", ">", "0"}], ",", 
     RowBox[{"\[Beta]", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7881642432589736`*^9, 3.7881642472518167`*^9}, 
   3.7900632417278705`*^9},
 CellLabel->
  "In[139]:=",ExpressionUUID->"6e1afcd4-bb70-4b50-8dbd-2cc416a2d554"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"6", "-", 
      RowBox[{"4", " ", 
       SqrtBox["2"]}]}], ")"}], " ", "\[Beta]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
    SuperscriptBox["x", "5"]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       RowBox[{"4", " ", 
        SqrtBox["2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"26", "-", 
          RowBox[{"16", " ", 
           SqrtBox["2"]}]}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6", "-", 
          RowBox[{"4", " ", 
           SqrtBox["2"]}]}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "4"], " ", "\[Gamma]"}]}], ")"}], " ", 
     SuperscriptBox["x", "3"]}], 
    RowBox[{"2", " ", "\[Beta]"}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"19", "-", 
          RowBox[{"8", " ", 
           SqrtBox["2"]}]}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"7", "-", 
          RowBox[{"4", " ", 
           SqrtBox["2"]}]}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "4"], " ", "\[Gamma]"}]}], ")"}], " ", 
     "x"}], 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Beta]", "3"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "x"], "]"}], "1"],
    SeriesData[$CellContext`x, 
     DirectedInfinity[1], {}, -5, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`x, 
   DirectedInfinity[
   1], {((6 - 4 
      2^Rational[1, 2]) $CellContext`\[Beta]) (-1 + $CellContext`\[Beta]^2), 
    0, (Rational[1, 2]/$CellContext`\[Beta]) (-7 + 
     4 2^Rational[1, 2] + (26 - 16 
       2^Rational[1, 2]) $CellContext`\[Beta]^2 + ((6 - 4 
        2^Rational[1, 2]) $CellContext`\[Beta]^4) $CellContext`\[Gamma]), 
    0, (Rational[1, 4] $CellContext`\[Beta]^(-3)) (3 - 2 
     2^Rational[1, 2] + (19 - 8 
       2^Rational[1, 2]) $CellContext`\[Beta]^2 + ((
        2 (7 - 4 
         2^Rational[
           1, 2])) $CellContext`\[Beta]^4) $CellContext`\[Gamma])}, -5, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.7881643156149006`*^9, 3.7900678800515957`*^9},
 CellLabel->
  "Out[139]=",ExpressionUUID->"d9acb203-4eeb-4c98-adc1-298e7dc4b84b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Denominator", "[", "GzzB", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "Infinity", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", ">", "0"}], ",", 
     RowBox[{"\[Beta]", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7881642569359074`*^9, 3.7881642594013057`*^9}, 
   3.7900632501742735`*^9},
 CellLabel->
  "In[140]:=",ExpressionUUID->"9fd01762-948b-42ba-a28a-13a7b70e17f4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox["x", "7"]}], "\[Beta]"], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "19"}], "+", 
       RowBox[{"12", " ", 
        SqrtBox["2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"4", " ", 
           SqrtBox["2"]}]}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "2"], " ", "\[Gamma]"}]}], ")"}], " ", 
     SuperscriptBox["x", "5"]}], "\[Beta]"], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Beta]", "5"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["2"]}]}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "2"]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "13"}], "+", 
          RowBox[{"8", " ", 
           SqrtBox["2"]}]}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "6"], " ", "\[Gamma]"}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["2"]}]}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "8"], " ", 
        SuperscriptBox["\[Gamma]", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Beta]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "57"}], "+", 
          RowBox[{"32", " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"14", "-", 
             RowBox[{"8", " ", 
              SqrtBox["2"]}]}], ")"}], " ", "\[Gamma]"}]}], ")"}]}]}], ")"}], 
     " ", 
     SuperscriptBox["x", "3"]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Beta]", "7"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", 
        SqrtBox["2"]}], "-", 
       SuperscriptBox["\[Beta]", "2"], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "19"}], "+", 
          RowBox[{"8", " ", 
           SqrtBox["2"]}]}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "6"], " ", "\[Gamma]"}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"4", " ", 
           SqrtBox["2"]}]}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "8"], " ", 
        SuperscriptBox["\[Gamma]", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Beta]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"13", "-", 
          RowBox[{"8", " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{"4", " ", 
              SqrtBox["2"]}]}], ")"}], " ", "\[Gamma]"}]}], ")"}]}]}], ")"}], 
     " ", "x"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "x"], "]"}], "1"],
    SeriesData[$CellContext`x, 
     DirectedInfinity[1], {}, -7, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`x, 
   DirectedInfinity[
   1], {((4 (-3 + 
       2 2^Rational[
          1, 2]))/$CellContext`\[Beta]) (-1 + $CellContext`\[Beta]^2)^2, 
    0, ((2/$CellContext`\[Beta]) (-1 + $CellContext`\[Beta]^2)) (-19 + 
     12 2^Rational[1, 2] + ((-6 + 
        4 2^Rational[1, 2]) $CellContext`\[Beta]^2) $CellContext`\[Gamma]), 
    0, (Rational[1, 4] $CellContext`\[Beta]^(-5)) (3 - 2 
     2^Rational[1, 2] + (
       4 (-3 + 2 2^Rational[1, 2])) $CellContext`\[Beta]^2 + ((
        8 (-13 + 8 
          2^Rational[
            1, 2])) $CellContext`\[Beta]^6) $CellContext`\[Gamma] + ((
        4 (-3 + 2 
          2^Rational[
            1, 2])) $CellContext`\[Beta]^8) $CellContext`\[Gamma]^2 + (
       2 $CellContext`\[Beta]^4) (-57 + 
       32 2^Rational[1, 2] + (14 - 8 
         2^Rational[1, 2]) $CellContext`\[Gamma])), 
    0, (Rational[1, 8] $CellContext`\[Beta]^(-7)) (-6 + 
     4 2^Rational[1, 2] - $CellContext`\[Beta]^2 + ((
        4 (-19 + 8 
          2^Rational[
            1, 2])) $CellContext`\[Beta]^6) $CellContext`\[Gamma] + ((
        4 (-7 + 4 
          2^Rational[
            1, 2])) $CellContext`\[Beta]^8) $CellContext`\[Gamma]^2 + (
       2 $CellContext`\[Beta]^4) (13 - 8 
       2^Rational[1, 2] + (-6 + 
         4 2^Rational[1, 2]) $CellContext`\[Gamma]))}, -7, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.78816432810947*^9, 3.79006788762506*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"1eb1af04-8db9-4c30-a188-2b6327f38c40"]
}, Open  ]],

Cell["Take the leading term in each.", "Text",
 CellChangeTimes->{{3.7900605682795825`*^9, 
  3.790060593936457*^9}},ExpressionUUID->"a09b4fad-abe1-4c3e-a461-\
771b351c82c4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"6", "-", 
     RowBox[{"4", " ", 
      SqrtBox["2"]}]}], ")"}], " ", "\[Beta]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["x", "5"], "/", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Beta]", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox["x", "7"]}], "\[Beta]"]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.790063380057901*^9, 3.790063395492567*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"339cf3cf-ba52-4c6e-9647-ef5ecae6037c"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   SuperscriptBox["\[Beta]", "2"], 
   RowBox[{"2", " ", 
    SuperscriptBox["x", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Beta]", "2"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.7881643530298853`*^9, 3.7900678994555044`*^9},
 CellLabel->
  "Out[141]=",ExpressionUUID->"6814ee6b-d796-4e00-affd-338d55f56227"]
}, Open  ]],

Cell["The final result  (after inverting to real space):", "Text",
 CellChangeTimes->{{3.7900605989520206`*^9, 
  3.790060629952034*^9}},ExpressionUUID->"1f930f2d-e63e-4f69-9caa-\
f7905aada082"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["G", "P"], 
   RowBox[{"(", "\[Rho]", ")"}]}], "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", "\[Pi]", " ", 
     SubscriptBox["\[Eta]", "b"], " ", "\[Rho]"}]], 
   FractionBox[
    SuperscriptBox["\[Beta]", "2"], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Beta]", "2"], "-", "1"}], ")"}]], "          ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["l", "ec"], 
     RowBox[{"<<", "\[Rho]"}], 
     RowBox[{"<<", "\[Lambda]"}]}], ")"}]}]}]], "Text",
 CellChangeTimes->{{3.787385388019558*^9, 3.7873854101498547`*^9}, {
   3.7873854426720357`*^9, 3.787385482016378*^9}, 3.7873879697267647`*^9, 
   3.7881487104933543`*^9, {3.788164504241228*^9, 3.788164571045932*^9}},
 FontFamily->"Consolas",
 FontSize->16,
 FontWeight->"Bold",
 Background->RGBColor[
  0.9, 1, 1],ExpressionUUID->"ae07916e-6742-47de-9f0a-9ad482f7a779"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Plot ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["G", "P"], TraditionalForm]],ExpressionUUID->
  "f95e66a5-7942-413b-9fab-3aa1c413a8d7"]
}], "Chapter",
 CellChangeTimes->{{3.7517044367180786`*^9, 3.751704500206927*^9}, {
  3.781248192607154*^9, 3.781248206679737*^9}, {3.788149170334946*^9, 
  3.7881491820835075`*^9}, {3.7881496848681145`*^9, 3.7881497165394106`*^9}, {
  3.7881504085112906`*^9, 3.7881504085112906`*^9}, {3.790060637185281*^9, 
  3.7900606376032853`*^9}},ExpressionUUID->"6d8a56af-cbc3-4926-9246-\
76490c83f31e"],

Cell[CellGroupData[{

Cell["Focus on large and intermediate distances", "Subchapter",
 CellChangeTimes->{{3.751792396244996*^9, 3.751792408214164*^9}, {
  3.788157368773796*^9, 3.788157386228098*^9}, {3.790060685810102*^9, 
  3.790060698184237*^9}},ExpressionUUID->"a5e46f7d-66cb-481a-b537-\
726194253252"],

Cell["The full expression using numerical integration", "Text",
 CellChangeTimes->{{3.79006071655224*^9, 
  3.790060737230523*^9}},ExpressionUUID->"56d506c7-0c4c-4846-b3ca-\
22eb54568f52"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GzzRealNum", "[", 
   RowBox[{"r_", ",", "\[Eta]b_", ",", "b_", ",", "\[Gamma]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "r"]}], "k", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "3"], " ", "\[Eta]b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b", " ", 
              SuperscriptBox["k", "2"], " ", 
              SqrtBox["\[Eta]b"]}], "-", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["k", "2"], "+", 
                 SuperscriptBox["r", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["b", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", "\[Eta]b"}]}], ")"}]}]]}], 
            ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["k", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", 
            SuperscriptBox["\[Eta]b", "2"], " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              RowBox[{
               SuperscriptBox["b", "2"], " ", 
               SuperscriptBox["k", "2"], " ", "\[Eta]b"}]}]]}], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", "r", " ", "\[Gamma]", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["k", "2"], "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                RowBox[{
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", "\[Eta]b"}]}], ")"}]}]]}], 
           "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["k", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", 
            SuperscriptBox["\[Eta]b", "2"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["k", "2"], "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                RowBox[{
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", "\[Eta]b"}]}], ")"}]}]]}], 
           "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"], " ", "\[Eta]b", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["k", "2"], "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                RowBox[{
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", "\[Eta]b"}]}], ")"}]}]]}], 
           "-", 
           RowBox[{"b", " ", 
            SuperscriptBox["k", "3"], " ", 
            SuperscriptBox["\[Eta]b", 
             RowBox[{"3", "/", "2"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k", " ", "r", " ", "\[Gamma]"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "2"], " ", "\[Eta]b"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["k", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", 
               "\[Eta]b"}], "-", 
              RowBox[{"4", " ", "k", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["k", "2"], "+", 
                 SuperscriptBox["r", "2"]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", 
               "\[Eta]b"}]}], ")"}]}], "+", 
           RowBox[{"k", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "r", " ", "\[Eta]b", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["k", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", "\[Eta]b"}]}], ")"}]}]]}], 
              "+", 
              RowBox[{"\[Gamma]", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["k", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", "\[Eta]b"}]}], 
                  ")"}]}]]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "b", " ", 
            SuperscriptBox["k", "4"], " ", "r", " ", 
            SuperscriptBox["\[Eta]b", 
             RowBox[{"3", "/", "2"}]]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["k", "2"], " ", "r", " ", "\[Eta]b", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["k", "2"], "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                RowBox[{
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", "\[Eta]b"}]}], ")"}]}]]}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["k", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", 
            SuperscriptBox["\[Eta]b", "2"], " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              RowBox[{
               SuperscriptBox["b", "2"], " ", 
               SuperscriptBox["k", "2"], " ", "\[Eta]b"}]}]]}], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", "r", " ", "\[Gamma]", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["k", "2"], "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                RowBox[{
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", "\[Eta]b"}]}], ")"}]}]]}], 
           "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["k", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", 
            SuperscriptBox["\[Eta]b", "2"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["k", "2"], "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                RowBox[{
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", "\[Eta]b"}]}], ")"}]}]]}], 
           "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"], " ", "\[Eta]b", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["k", "2"], "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                RowBox[{
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", "\[Eta]b"}]}], ")"}]}]]}], 
           "-", 
           RowBox[{"b", " ", 
            SuperscriptBox["k", "3"], " ", 
            SuperscriptBox["\[Eta]b", 
             RowBox[{"3", "/", "2"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k", " ", "r", " ", "\[Gamma]"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "2"], " ", "\[Eta]b"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["k", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", 
               "\[Eta]b"}], "-", 
              RowBox[{"4", " ", "k", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["k", "2"], "+", 
                 SuperscriptBox["r", "2"]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", 
               "\[Eta]b"}]}], ")"}]}], "+", 
           RowBox[{"k", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "r", " ", "\[Eta]b", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["k", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", "\[Eta]b"}]}], ")"}]}]]}], 
              "+", 
              RowBox[{"\[Gamma]", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["k", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", "\[Eta]b"}]}], 
                  ")"}]}]]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "k", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b", " ", 
              SuperscriptBox["k", "3"], " ", 
              SuperscriptBox["\[Eta]b", 
               RowBox[{"5", "/", "2"}]]}], "-", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", "\[Eta]b", 
              " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                RowBox[{
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", "\[Eta]b"}]}]]}], "-", 
             RowBox[{"k", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["k", "2"], "+", 
                  SuperscriptBox["r", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  RowBox[{
                   SuperscriptBox["b", "2"], " ", 
                   SuperscriptBox["k", "2"], " ", "\[Eta]b"}]}], ")"}]}]]}], 
             "-", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["k", "2"], "+", 
                 SuperscriptBox["r", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["b", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", "\[Eta]b"}]}], ")"}]}]]}], 
            ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["k", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", 
            SuperscriptBox["\[Eta]b", "2"], " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              RowBox[{
               SuperscriptBox["b", "2"], " ", 
               SuperscriptBox["k", "2"], " ", "\[Eta]b"}]}]]}], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", "r", " ", "\[Gamma]", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["k", "2"], "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                RowBox[{
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", "\[Eta]b"}]}], ")"}]}]]}], 
           "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["k", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", 
            SuperscriptBox["\[Eta]b", "2"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["k", "2"], "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                RowBox[{
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", "\[Eta]b"}]}], ")"}]}]]}], 
           "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"], " ", "\[Eta]b", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["k", "2"], "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                RowBox[{
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", "\[Eta]b"}]}], ")"}]}]]}], 
           "-", 
           RowBox[{"b", " ", 
            SuperscriptBox["k", "3"], " ", 
            SuperscriptBox["\[Eta]b", 
             RowBox[{"3", "/", "2"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k", " ", "r", " ", "\[Gamma]"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "2"], " ", "\[Eta]b"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["k", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", 
               "\[Eta]b"}], "-", 
              RowBox[{"4", " ", "k", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["k", "2"], "+", 
                 SuperscriptBox["r", "2"]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", 
               "\[Eta]b"}]}], ")"}]}], "+", 
           RowBox[{"k", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "r", " ", "\[Eta]b", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["k", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", "\[Eta]b"}]}], ")"}]}]]}], 
              "+", 
              RowBox[{"\[Gamma]", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["k", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", "\[Eta]b"}]}], 
                  ")"}]}]]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           SuperscriptBox["k", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{"b", " ", "k", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"b", " ", "k", " ", "\[Eta]b"}], "-", 
                SqrtBox[
                 RowBox[{"\[Eta]b", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["r", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", "\[Eta]b"}]}], ")"}]}]]}], 
               ")"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k", " ", 
            SuperscriptBox["r", "3"], " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["k", "2"], "+", 
              SuperscriptBox["r", "2"]}]], " ", "\[Gamma]"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "4"], " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["k", "2"], "+", 
              SuperscriptBox["r", "2"]}]], " ", "\[Eta]b"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["k", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", 
            SuperscriptBox["\[Eta]b", "2"]}], "-", 
           RowBox[{"4", " ", "b", " ", 
            SuperscriptBox["k", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", 
            SuperscriptBox["\[Eta]b", 
             RowBox[{"3", "/", "2"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"b", " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["k", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", "\[Eta]b"}]]}], 
              "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                RowBox[{
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", "\[Eta]b"}]}]]}], ")"}]}], 
           "+", 
           RowBox[{
            SuperscriptBox["k", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Eta]b"}], ")"}], " ", 
               "\[Eta]b"}], "+", 
              RowBox[{"b", " ", "r", " ", "\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"b", " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["k", "2"], "+", 
                    SuperscriptBox["r", "2"]}]], " ", "\[Eta]b"}], "-", 
                 SqrtBox[
                  RowBox[{"\[Eta]b", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["r", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", "\[Eta]b"}]}], ")"}]}]]}], 
                ")"}]}], "-", 
              RowBox[{"4", " ", "b", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["\[Eta]b", 
                    RowBox[{"3", "/", "2"}]]}], " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["k", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["r", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", "\[Eta]b"}]}], ")"}]}]]}], 
                 "+", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["k", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}], " ", "\[Eta]b", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["r", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", "\[Eta]b"}]}], ")"}]}]]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["k", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["r", "2"], " ", "\[Eta]b", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["k", "2"], "+", 
                    SuperscriptBox["r", "2"]}]]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["k", "2"], "+", 
                    SuperscriptBox["r", "2"]}]], " ", "\[Eta]b"}], "-", 
                 RowBox[{"b", " ", 
                  SqrtBox[
                   RowBox[{"\[Eta]b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["r", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", "\[Eta]b"}]}], 
                    ")"}]}]]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "b", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["\[Eta]b", 
                   RowBox[{"3", "/", "2"}]], " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["k", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["r", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", "\[Eta]b"}]}], ")"}]}]]}], 
                 "+", 
                 RowBox[{
                  SuperscriptBox["\[Eta]b", 
                   RowBox[{"5", "/", "2"}]], " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["k", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["r", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", "\[Eta]b"}]}], ")"}]}]]}], 
                 "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["k", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["k", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}], " ", "\[Eta]b", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["r", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", "\[Eta]b"}]}], ")"}]}]]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "*", 
      RowBox[{"BesselJ", "[", 
       RowBox[{"0", ",", "k"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], "/", 
   RowBox[{"(", 
    RowBox[{"r", "*", 
     RowBox[{"(", 
      RowBox[{"2", "*", "Pi"}], ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.788157172618989*^9, 3.7881571880304565`*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"7833f2d1-efa1-4656-8d2f-36d8d8ec2ac1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GzzRealTable", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Exp", "[", "Lr", "]"}], ",", 
       RowBox[{"GzzRealNum", "[", 
        RowBox[{
         RowBox[{"Exp", "[", "Lr", "]"}], ",", "100.", ",", "1.5", ",", 
         "0."}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Lr", ",", 
       RowBox[{"Log", "[", "1", "]"}], ",", 
       RowBox[{"Log", "[", "1000", "]"}], ",", "0.2"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.770361769287366*^9, 3.770361793955919*^9}, {
   3.770362931905734*^9, 3.77036294172447*^9}, 3.7703630380290313`*^9, {
   3.770524821566984*^9, 3.7705248390964675`*^9}, {3.7734770031195984`*^9, 
   3.7734770031604877`*^9}, {3.7734770883543825`*^9, 3.773477088449086*^9}, {
   3.774159564944693*^9, 3.7741595655233264`*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"6c8c9d7d-bc57-49f3-8c3b-53ff119d6ebf"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,149,24,26569313141311821715,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7881575648544683`*^9, 3.7900679136628485`*^9, 
  3.7900681859264855`*^9, 3.7900683066812887`*^9},
 CellLabel->
  "During evaluation of \
In[149]:=",ExpressionUUID->"4fc3d645-49d8-44ff-92c1-d9c5b9f551b3"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","ncvb",
   "\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"k\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"k\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"51.531861092208125`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"0.001987417285773073`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"9.062534552601313`*^-7\\\"}]\\) for the integral and \
error estimates.\"",2,149,25,26569313141311821715,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7881575648544683`*^9, 3.7900679136628485`*^9, 
  3.7900681859264855`*^9, 3.7900683070353413`*^9},
 CellLabel->
  "During evaluation of \
In[149]:=",ExpressionUUID->"f3fa42df-8dbb-46e0-8792-a0e431ef2819"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,149,26,26569313141311821715,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7881575648544683`*^9, 3.7900679136628485`*^9, 
  3.7900681859264855`*^9, 3.7900683071171227`*^9},
 CellLabel->
  "During evaluation of \
In[149]:=",ExpressionUUID->"65a59e68-e1ac-4662-a775-7f746a5c07a0"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","ncvb",
   "\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"k\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"k\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"54.66717844411629`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{\\\"-\\\", \
\\\"0.0019292274374479881`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"9.842489098598686`*^-7\\\"}]\\) for the integral and \
error estimates.\"",2,149,27,26569313141311821715,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7881575648544683`*^9, 3.7900679136628485`*^9, 
  3.7900681859264855`*^9, 3.7900683073225727`*^9},
 CellLabel->
  "During evaluation of \
In[149]:=",ExpressionUUID->"7f9fd401-4af4-4ed4-b61d-ac6763da7bd1"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,149,28,26569313141311821715,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7881575648544683`*^9, 3.7900679136628485`*^9, 
  3.7900681859264855`*^9, 3.7900683074063487`*^9},
 CellLabel->
  "During evaluation of \
In[149]:=",ExpressionUUID->"32055706-224f-4678-a458-eaf3abd0241f"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,149,29,26569313141311821715,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7881575648544683`*^9, 3.7900679136628485`*^9, 
  3.7900681859264855`*^9, 3.790068307490125*^9},
 CellLabel->
  "During evaluation of \
In[149]:=",ExpressionUUID->"bfad441e-a7ce-4f49-895b-b0d55b01e71a"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","ncvb",
   "\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"k\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"k\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"57.60616886754174`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"0.001875242056549488`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"1.2096794738855552`*^-6\\\"}]\\) for the integral and \
error estimates.\"",2,149,30,26569313141311821715,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7881575648544683`*^9, 3.7900679136628485`*^9, 
  3.7900681859264855`*^9, 3.790068307689593*^9},
 CellLabel->
  "During evaluation of \
In[149]:=",ExpressionUUID->"df2d0b56-3458-46bf-800e-e325fc6df5cb"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"ncvb\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"",2,149,31,26569313141311821715,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7881575648544683`*^9, 3.7900679136628485`*^9, 
  3.7900681859264855`*^9, 3.790068307730482*^9},
 CellLabel->
  "During evaluation of \
In[149]:=",ExpressionUUID->"c9098aed-dc06-4e74-9027-47d623b799e1"]
}, Closed]],

Cell["\<\
Plot the full expression together with the two asymptotes found above.\
\>", "Text",
 CellChangeTimes->{{3.790060747919989*^9, 
  3.790060770037426*^9}},ExpressionUUID->"ee39e52c-53f4-4a00-94d8-\
8747eb116a3b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListLogLogPlot", "[", 
    RowBox[{
     RowBox[{"Abs", "[", "GzzRealTable", "]"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
   RowBox[{"LogLogPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", 
        RowBox[{"4", " ", "\[Pi]", "  ", "\[Eta]b", " ", "x"}]], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{"\[Eta]b", "\[Rule]", "100"}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", "1000"}], "}"}]}], "]"}], ",", 
   RowBox[{"LogLogPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         RowBox[{"\[Beta]", "^", "2"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Beta]", "^", "2"}], "-", "1"}], ")"}]}], 
        RowBox[{"4", " ", "\[Pi]", "  ", "\[Eta]b", " ", "x"}]], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Eta]b", "\[Rule]", "100"}], ",", 
        RowBox[{"\[Beta]", "\[Rule]", "1.5"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", "1000"}], "}"}]}], "]"}], 
   StyleBox[",",
    FontWeight->"Bold"], 
   RowBox[{
    StyleBox[
     RowBox[{
      StyleBox["Axe",
       FontWeight->"Bold"], "sLabel"}]], "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*StyleBox[\"\[Rho]\",FontSize->18]\)\!\(\*StyleBox[\"/\",\
FontSize->18]\)\!\(\*StyleBox[\"\[Xi]\",FontSize->18,FontWeight->\"Bold\",\
FontColor->RGBColor[0., 0., 0.]]\)\>\"", ",", 
      "\"\<\!\(\*StyleBox[\"\[Eta]\",FontSize->18,FontWeight->\"Bold\"]\)\!\(\
\*StyleBox[\"\[CenterDot]\",FontSize->18,FontWeight->\"Bold\"]\)\!\(\*\
StyleBox[\"\[Xi]\",FontSize->18,FontWeight->\"Bold\",FontColor->RGBColor[0., \
0., 0.]]\)\!\(\*StyleBox[\"\[CenterDot]\",FontSize->18,FontWeight->\"Bold\"]\)\
\!\(\*StyleBox[SubscriptBox[\"G\", \
\"P\"],FontSize->18,FontWeight->\"Bold\"]\)\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7881575336090727`*^9, 3.788157540953698*^9}, {
  3.7900636593271575`*^9, 3.790063666525902*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"f5a5c982-eb6b-4655-bf52-6b3a1d9c184d"],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGBQBmIQDQOGzh7rTEqkDsyaCQIn7cUL3hzZ7CMN5d+0/7zb
dcMUdZkDJsYg8Nh+SglzgDKr7IHZYPmX9rdu79RjfCZ7AGLaB3uTpnO+i0/J
QdV/thf94velabP8gfQ0EPhmbzebS3NSgALU/J/2vucfvPx8UuHA2TMg8Me+
OeHKsn+uilDzGBwapCfOmn1EEaqe0cHy+6ZN2a5KUPOZHTRaw2euPK4E1c/i
8DGRQVPQSxlqH5tDr8SHC3dPKUPN43BYWj7t2w93Fah5nA4rdAKFsvarQM3j
dvDK38z/XV8Vah6PA6fX+q61M1Wh5vE5KKsXFn3/qwo1T8BBNsnpi1i8GlS9
gAOTr0WJ7341qPmCDuVfnSw0FdSh+oUcWP1DF/o1qUPtE3YQ9Ox9uvWpOtQ8
EQd5jsN5gl4aUPNEHPbJHUsUWa8BNU/Ugcnf1aJDRBNqnpjDRXdeSc8qTah5
4g6xz+c8snugCTVPwmHGzxUfIty0oOZJOJg+Xb23e40W1DxJh0sP50WeF9KG
miflUKZcFipXqQ01T9ohm9fnX8l97QMAQlTrhg==
       "]]}, {}}, {}, {}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVxXk01AkcAHBhIozJffzGmDEY5jfa6HC8Nb+v47UoI7rUOKLNmbVKetFa
GccLc0hY9JKsUnSoldrebl/N7iaWkEXWi9yy3khK6and/ePzPpzo5JDD6mpq
aoH/+f9Tb481Pp/LFg7c45anFTLxwkzHo0BxFJVpF7NcI2XiXbn5HE+cQtme
rd/XKWei97jws7H4NHU00cnc9hwTtekhZ3TFxRSd5VrRc56JczXirrXiGspX
ElAluMHE8COj32qKm6jbgSnVY91MLOux8dYQt1LSsV+viEytcFCpyRgx6aWE
5hcy+xqt0Pfq5921L4ao0j9WHx10Z2F8aUFG3S8vqRssa09SyUL1u82ZsfFT
VGt2zne1odbYUTUxH/b7Kyo9MoG0mbDGmJeb5Jiposxs24OueLLxjIefSsdg
kQqef/jjcD4bl2Pe73jqsUSNLB7faNLJRpHynjKg5B2V8Cmw2tacg57qGQsj
yveU37YpX9cIDm6Z8VlKml2htA5F0mYvcdD0E9PgjucqpcxdqU+Z56D83fK4
QcJnqndij2TVxQZPyl9Pl4ypwYj/MziYaYNfnEjwr9JRhz8lzhbRbTbovHMi
9yZLA+grQQ6xdC7yvKZE1gGaEJCmsPQJ5WI8d3axKooGf28o9rG5wMWLVqnc
VMVaiJu/EzQ4y0VxYvbDtvtaMJDVkua02RajrxVv5T/VhoqdGX25J20xYo2j
x/THdRBqH2XS/JstXvZvNW8y1oUENy3ptI4dHp0cjl7m6UG4tcz6fpAdulRk
uVeE0CFQz7U0qtIOhUK7ua/i9UGx5aIXfdQOqY/BjiHlDOj+muyRk/Y4Rjsd
/0/kengdV57RdNwe2/Oek1tfrYfDV5Vh/T/bY6NR2k9OWQbQrzLg9NJ4uNmi
5BqpZwiVR9nMnu08zGxL6Y8tNQSqneGSrOChUnKuLZhvBGM8DjkxxMMbLa4O
3s1GMNC6eCCM7YAlyyzR6HZjaI+aSmpIdEDWrbyXOYPGwBBWtqw2OWCi4a1r
sdEmsFW1gal654C3s6w83i+bwP7Lk4davByxOlbXVS4xhe6KsLHsfEfMP+C5
8szSDHxL3vrYPXNE5+WNb/beNIOKqGSMseLjab26/aPu5uB15Oqxhmg+djiF
55l1m8PUKZrO4+t8fPC4lL0nzAJePOEMTL7hY5KuYqF70gJa5lgPa91ItBR3
5a2kW4LUSFjgJiExiSst4K8loOWEVVF3G4n8fbU6P2gTUFrssEOrncSZgvsF
NF0CUhs26Qk7SIxenCwYZRDgPOJf1NBJYmirsLDMgoDGbWlFeb0k+kYuFKo7
EXDJ5GnRl8MkMqt2SYd2ESC7kyWtV5E41BVP99tLQFJnYeDIAonl6lnS5lAC
dkyX0U0XSTRMaJQqwglYR1yXSpZI1HanybbFEpCT/Vwa8YHEN/13ZbfTCUgP
dpEZawjwlk6nPvs7AkITPUXbNQX4jXBcJv2eANdcP/1smgBn6hjyuBwClu5F
yFRaAnyRGidnyQhIZhfK2vUEeL4+k1GkIEDkUSZaoy/A/cPn5B/OEuC0u0bf
jSHAPp9WeV85Aa/yW2R1BgI8e2KA4V1JwJOaR6JhQwEGNczLb54noP5Bp76R
sQD1RjTWW1UTkPfXYJe/iQDbDS0VBTUEHFaNy7JMBfgvlxExiw==
        "]]},
      Annotation[#, "Charting`Private`Tag$1485821#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVznk4lAkcwHHrSkbk5n2ZMOOY1xWtQpn3RxGFjQ5qKOnQKGtF9VSI0uw2
lhmpVNOlHm3JmWiV8kPKZlMrCRXjyggRhWVl64/v8/n3axoeHbhDXk5Ozu9b
343/EpvXOnCUe+l83esMBwIvyeqr/Xhbac85DOcHiwgsExkMWPJi6MFYv7My
JwI9urmzOrxk2tWvMZh2JVBlXuAJBi+DfjX7pnXQg8CBbF6DMi+bVtsx/Gbl
OgJD90h/UeQV04fs9aQz+wk884+ZhwKvil7/aJuMX0FgS42iRoduI6085VE5
HEjiipuz6661t9EhN64qxHeQyD8tPJzzoJPeJ/cowYtvhPJlpYkR/Pf0b9s5
Dx9+NcJ6Sc9QSO0H2t1dY4+b0Bh3di4SYeIw/YXjIuWbMvGEq/ewquYoHVnB
FjaVMnFi56Tvc9fPtOCJONsTFqB/zZ81qzLHaUk7HNnevADd5A+PdNRM0jZ3
nXtXOJigk2z556j+KXrgZXHO+D4T1PtqpFniNkP/Me7rcwRNUDQ+0a0ZOUuX
rb/BYiib4kHRp77MLjmovmfeGRVgivYHIn0kqvJQ9PlYebTEFB3W9BwvZCrA
SOTVujipKVq6v/dfsEoR7Pq67q2xNkM+q39UslUJHl7u7raPMcMrxnGsOLEy
+G5WHumtMEPe7qOVdeVz4P6nufpL57AwPDdjMfVcBRKqnsVl+rJw8w8c177p
ubAsq6S0OouF132qDIp1GOB/c6Ptl3cs3Nv7NnzCUg3cxdLKx2ZsdDyX5HIu
cB4sTDjhFB3FRi7XfGAlXx1ir492EiVspKcDOIFZGnDnVULMxa9s7FJK5g9u
mQ+vWvvJSm9zfCpotV78YT74EHoz3WnmmKe9/45tkibcC9te1dFijj8aZuZa
q2lBYvfeinamBSbWxTRHnNYC1tLwxvhtFlhz7FRdAKUNj8/G1n/Kt8CCu0us
PEq14b6j5zR/zAIzJ5j+0tU6kN/orF7OtURmkaAzpUUHxgoGgxjHLXG3VlFu
RLguEGHJFf/9ZYm3k4xdJyd0wU3fWbFWxwovRzCWiI7pQYlq4VHxJiv8dZPb
1EtCH6wUvXscr1uhw8TCsQ2F+hDfWBUWN2KFyWo5G6UuBsB+N61d7sTBettQ
gf4LA3g6FJTblMTB+09Om6wPMYRq17gDY485GMUQj7zoNQRJSMyWYgaFBK9B
MHWIgJgUMeW1gcIoVpqQUiZBIou2aZdQSAVdUz2rQsJB+cODOhcplAnLhUoM
EoKNBHmrL1EYPtorlGqQoLvmgk35FQqDq7ipZwxJEN+tszmVQ+GKLSOp8rYk
CASmtqsKKTSSrE1rW0vCXvZL27JqCtsa+PO8N5AQwG0fGqyhMEs+Ka00mISF
wf35rFoKtSLz0sShJAylztpmPKFQxUUp3SuChF1j1nZ7/qZwrLks/fYhEkKr
U+zMmiksUn2mbpJAwrK3oo/Bryn8mdudnnaEBHL8fIGo5dt/joZoVwoJLZxi
u5k2CtvjdomY6SSszXhn19JB4YUbiRq/i0lwvCX7qN5J4ca3p0T/niRBs3as
wLOLwqblVaKmLBIaJufal/RQePLAaw2P8yTka+kO9/dS+NOtIVHhBRJSbUwK
TfooVOtQmG98mYRIL+voIBmFT7UIsTCbBJ+wxfbp/RT+DyinRPY=
        "]]},
      Annotation[#, "Charting`Private`Tag$1485872#1"]& ]}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*StyleBox[\\\"\[Rho]\\\",FontSize->18]\\)\\!\\(\\*StyleBox[\\\"\
/\\\",FontSize->18]\\)\\!\\(\\*StyleBox[\\\"\[Xi]\\\",FontSize->18,FontWeight-\
>\\\"Bold\\\",FontColor->RGBColor[0., 0., 0.]]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*StyleBox[\\\"\[Eta]\\\",FontSize->18,FontWeight->\\\"Bold\\\"]\
\\)\\!\\(\\*StyleBox[\\\"\[CenterDot]\\\",FontSize->18,FontWeight->\\\"Bold\\\
\"]\\)\\!\\(\\*StyleBox[\\\"\[Xi]\\\",FontSize->18,FontWeight->\\\"Bold\\\",\
FontColor->RGBColor[0., 0., \
0.]]\\)\\!\\(\\*StyleBox[\\\"\[CenterDot]\\\",FontSize->18,FontWeight->\\\"\
Bold\\\"]\\)\\!\\(\\*StyleBox[SubscriptBox[\\\"G\\\", \
\\\"P\\\"],FontSize->18,FontWeight->\\\"Bold\\\"]\\)\"", TraditionalForm]},
  AxesOrigin->{-0.2501302083333334, -14.467944425258276`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.1416666666666667, 
   6.800000000000001}, {-14.343270421861572`, -6.613482211266089}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledTicks[{Log, Exp}]}, {{{0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox["50", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.214608098422191, 
       FormBox["500", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.907755278982137, 
       FormBox["1000", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.298317366548036, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.703782474656201, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.991464547107982, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.396929655216146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.551080335043404, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.684611727667927, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.802394763324311, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.600902459542082, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.006367567650246, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.294049640102028, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.517193191416238, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.612503371220562, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.699514748210191, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, {{-13.815510557964274`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.907755278982137, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "3"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-16.11809565095832, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-15.424948470398375`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-15.01948336229021, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-14.73180128983843, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-14.508657738524219`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-14.326336181730264`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-14.172185501903007`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-14.038654109278484`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-13.9208710736221, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-13.122363377404328`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-12.716898269296165`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-12.429216196844383`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-12.206072645530174`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-12.02375108873622, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.86960040890896, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.736069016284437`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.618285980628055`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.819778284410283`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.41431317630212, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.126631103850338`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.903487552536127, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.721165995742174, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.567015315914915, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.433483923290392, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.315700887634009, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-8.517193191416238, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-8.111728083308073, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.824046010856292, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.600902459542082, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.418580902748128, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.264430222920869, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.013115794639964, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.214608098422191, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.809142990314028, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.521460917862246, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.298317366548036, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.115995809754082, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.961845129926823, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.710530701645918, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.605170185988091, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.509860006183766, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.422848629194137, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{3.7881576201981707`*^9, 3.790068175997732*^9, 
  3.7900682951527405`*^9, 3.7900683470515995`*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"12abebcd-3916-4c3d-87a6-5c74a9d7c8d2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Focus on short distances", "Subchapter",
 CellChangeTimes->{{3.751792396244996*^9, 3.751792408214164*^9}, {
  3.788157368773796*^9, 3.788157386228098*^9}, {3.7881574459461727`*^9, 
  3.788157458354006*^9}, {3.790060788950426*^9, 
  3.7900608013338776`*^9}},ExpressionUUID->"da300c90-dc05-444f-9d17-\
e145b4ab6a1a"],

Cell["\<\
Plot the full expression together with the two relevant asymptotes (short and \
intermediate distances).\
\>", "Text",
 CellChangeTimes->{{3.790060811398102*^9, 
  3.790060854983753*^9}},ExpressionUUID->"965d38c1-ed4b-45e6-aecf-\
fbcadf3d8651"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GzzRealTable", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Exp", "[", "Lr", "]"}], ",", 
       RowBox[{"GzzRealNum", "[", 
        RowBox[{
         RowBox[{"Exp", "[", "Lr", "]"}], ",", "100.", ",", "1.5", ",", 
         "10000."}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Lr", ",", 
       RowBox[{"Log", "[", "1", "]"}], ",", 
       RowBox[{"Log", "[", "1000", "]"}], ",", "0.2"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7704481144823036`*^9, 3.7704481157843657`*^9}, {
  3.770448160550058*^9, 3.7704481654910665`*^9}, {3.773501284613934*^9, 
  3.773501284721304*^9}, {3.77350148179438*^9, 3.773501481961536*^9}, {
  3.774161284178341*^9, 3.7741612849093523`*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"dba56f3d-8ec9-4de4-9653-0c1e4c4228ba"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListLogLogPlot", "[", 
    RowBox[{
     RowBox[{"Abs", "[", "GzzRealTable", "]"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
   RowBox[{"LogLogPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", 
        RowBox[{"4", " ", "\[Pi]", " ", "\[Eta]b", " ", "x"}]], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{"\[Eta]b", "\[Rule]", "100"}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", "1000"}], "}"}]}], "]"}], ",", 
   RowBox[{"LogLogPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"2", "/", 
           RowBox[{"(", 
            RowBox[{"2", "\[Eta]b", " ", 
             RowBox[{"x", "/", "\[Gamma]"}]}], ")"}]}], "]"}], "-", 
         "EulerGamma"}], 
        RowBox[{"2", " ", "Pi", " ", "\[Gamma]", " "}]], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Eta]b", "\[Rule]", "100"}], ",", 
        RowBox[{"\[Gamma]", "\[Rule]", "10000"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", "1000"}], "}"}]}], "]"}], 
   StyleBox[",",
    FontWeight->"Bold"], 
   RowBox[{
    StyleBox[
     RowBox[{
      StyleBox["Axe",
       FontWeight->"Bold"], "sLabel"}]], "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*StyleBox[\"\[Rho]\",FontSize->18]\)\!\(\*StyleBox[\"/\",\
FontSize->18]\)\!\(\*StyleBox[\"\[Xi]\",FontSize->18,FontWeight->\"Bold\",\
FontColor->RGBColor[0., 0., 0.]]\)\>\"", ",", 
      "\"\<\!\(\*StyleBox[\"\[Eta]\",FontSize->18,FontWeight->\"Bold\"]\)\!\(\
\*StyleBox[\"\[CenterDot]\",FontSize->18,FontWeight->\"Bold\"]\)\!\(\*\
StyleBox[\"\[Xi]\",FontSize->18,FontWeight->\"Bold\",FontColor->RGBColor[0., \
0., 0.]]\)\!\(\*StyleBox[\"\[CenterDot]\",FontSize->18,FontWeight->\"Bold\"]\)\
\!\(\*StyleBox[SubscriptBox[\"G\", \
\"P\"],FontSize->18,FontWeight->\"Bold\"]\)\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.770448139549041*^9, {3.7704481699923067`*^9, 3.770448175878111*^9}, 
   3.788157667318517*^9},
 CellLabel->
  "In[152]:=",ExpressionUUID->"4b00181b-0714-4aa7-a5d5-5e67f059b082"],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGBQBmIQDQMqZww2WNkqH5g1EwRO2lecerCTLwzGv2nf8jHs
lnCB8gETYxB4bB/o+i8ytVv5wGyw/Ev7ptDClYorlA9ATPtgX/ry966sYzD1
n+21BMqi0p4pH0hPA4Fv9g9MxWrsOFSg5v+0dxVkK1XUUTlw9gwI/LF/1fyD
0ylIBWoeg8M9Zl7z61Uw9YwO/kzvOqWXqUDNZ3b4WGN/1/sKTD+LQ0fkUful
rKpQ+9gcNmfsu5VopQo1j8PB6uuGc1uKVKHmcTqw6a7yOrpOFWoet0P0Cc65
K9+pQs3jcTh8q7g32UgNah6fwx3TiUvuV6pBzRNwcBQ+NP3HETWoegGHdT66
BXXC6lDzBR3msWycbZeqDtUv5LBb7M1cjl3qUPuEHWS5ry9ZI6gBNU/EgfX3
30VfszWg5ok4yBXc51lyQgNqnqgD85HpIbnqmlDzxBy8cyaKM3RoQs0Td5jx
eKk51ytNqHkSDmIu+7LtfLWg5kk4SAkWGkVs1IKaJ+kwfcPit7Ji2lDzpByM
3I+FJVZrQ82TdhCTqtn+74H2AQDqu+nr
       "]]}, {}}, {}, {}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVxXk01AkcAHBhIozJffzGmDEY5jfa6HC8Nb+v47UoI7rUOKLNmbVKetFa
GccLc0hY9JKsUnSoldrebl/N7iaWkEXWi9yy3khK6and/ePzPpzo5JDD6mpq
aoH/+f9Tb481Pp/LFg7c45anFTLxwkzHo0BxFJVpF7NcI2XiXbn5HE+cQtme
rd/XKWei97jws7H4NHU00cnc9hwTtekhZ3TFxRSd5VrRc56JczXirrXiGspX
ElAluMHE8COj32qKm6jbgSnVY91MLOux8dYQt1LSsV+viEytcFCpyRgx6aWE
5hcy+xqt0Pfq5921L4ao0j9WHx10Z2F8aUFG3S8vqRssa09SyUL1u82ZsfFT
VGt2zne1odbYUTUxH/b7Kyo9MoG0mbDGmJeb5Jiposxs24OueLLxjIefSsdg
kQqef/jjcD4bl2Pe73jqsUSNLB7faNLJRpHynjKg5B2V8Cmw2tacg57qGQsj
yveU37YpX9cIDm6Z8VlKml2htA5F0mYvcdD0E9PgjucqpcxdqU+Z56D83fK4
QcJnqndij2TVxQZPyl9Pl4ypwYj/MziYaYNfnEjwr9JRhz8lzhbRbTbovHMi
9yZLA+grQQ6xdC7yvKZE1gGaEJCmsPQJ5WI8d3axKooGf28o9rG5wMWLVqnc
VMVaiJu/EzQ4y0VxYvbDtvtaMJDVkua02RajrxVv5T/VhoqdGX25J20xYo2j
x/THdRBqH2XS/JstXvZvNW8y1oUENy3ptI4dHp0cjl7m6UG4tcz6fpAdulRk
uVeE0CFQz7U0qtIOhUK7ua/i9UGx5aIXfdQOqY/BjiHlDOj+muyRk/Y4Rjsd
/0/kengdV57RdNwe2/Oek1tfrYfDV5Vh/T/bY6NR2k9OWQbQrzLg9NJ4uNmi
5BqpZwiVR9nMnu08zGxL6Y8tNQSqneGSrOChUnKuLZhvBGM8DjkxxMMbLa4O
3s1GMNC6eCCM7YAlyyzR6HZjaI+aSmpIdEDWrbyXOYPGwBBWtqw2OWCi4a1r
sdEmsFW1gal654C3s6w83i+bwP7Lk4davByxOlbXVS4xhe6KsLHsfEfMP+C5
8szSDHxL3vrYPXNE5+WNb/beNIOKqGSMseLjab26/aPu5uB15Oqxhmg+djiF
55l1m8PUKZrO4+t8fPC4lL0nzAJePOEMTL7hY5KuYqF70gJa5lgPa91ItBR3
5a2kW4LUSFjgJiExiSst4K8loOWEVVF3G4n8fbU6P2gTUFrssEOrncSZgvsF
NF0CUhs26Qk7SIxenCwYZRDgPOJf1NBJYmirsLDMgoDGbWlFeb0k+kYuFKo7
EXDJ5GnRl8MkMqt2SYd2ESC7kyWtV5E41BVP99tLQFJnYeDIAonl6lnS5lAC
dkyX0U0XSTRMaJQqwglYR1yXSpZI1HanybbFEpCT/Vwa8YHEN/13ZbfTCUgP
dpEZawjwlk6nPvs7AkITPUXbNQX4jXBcJv2eANdcP/1smgBn6hjyuBwClu5F
yFRaAnyRGidnyQhIZhfK2vUEeL4+k1GkIEDkUSZaoy/A/cPn5B/OEuC0u0bf
jSHAPp9WeV85Aa/yW2R1BgI8e2KA4V1JwJOaR6JhQwEGNczLb54noP5Bp76R
sQD1RjTWW1UTkPfXYJe/iQDbDS0VBTUEHFaNy7JMBfgvlxExiw==
        "]]},
      Annotation[#, "Charting`Private`Tag$1526558#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVT3s0lAkfHkyMub2SREKZmfedGUoolY33l5zcJ82qtgZtSlJLDNKWaH1s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        "]]},
      Annotation[#, "Charting`Private`Tag$1526609#1"]& ]}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*StyleBox[\\\"\[Rho]\\\",FontSize->18]\\)\\!\\(\\*StyleBox[\\\"\
/\\\",FontSize->18]\\)\\!\\(\\*StyleBox[\\\"\[Xi]\\\",FontSize->18,FontWeight-\
>\\\"Bold\\\",FontColor->RGBColor[0., 0., 0.]]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*StyleBox[\\\"\[Eta]\\\",FontSize->18,FontWeight->\\\"Bold\\\"]\
\\)\\!\\(\\*StyleBox[\\\"\[CenterDot]\\\",FontSize->18,FontWeight->\\\"Bold\\\
\"]\\)\\!\\(\\*StyleBox[\\\"\[Xi]\\\",FontSize->18,FontWeight->\\\"Bold\\\",\
FontColor->RGBColor[0., 0., \
0.]]\\)\\!\\(\\*StyleBox[\\\"\[CenterDot]\\\",FontSize->18,FontWeight->\\\"\
Bold\\\"]\\)\\!\\(\\*StyleBox[SubscriptBox[\\\"G\\\", \
\\\"P\\\"],FontSize->18,FontWeight->\\\"Bold\\\"]\\)\"", TraditionalForm]},
  AxesOrigin->{-0.2501302083333334, -14.252981194026837`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.1416666666666667, 
   6.800000000000001}, {-14.179435276356129`, -9.61958838077232}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledTicks[{Log, Exp}]}, {{{0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox["50", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.214608098422191, 
       FormBox["500", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.907755278982137, 
       FormBox["1000", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.298317366548036, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.703782474656201, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.991464547107982, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.396929655216146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.551080335043404, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.684611727667927, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.802394763324311, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.600902459542082, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.006367567650246, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.294049640102028, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.517193191416238, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.612503371220562, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.699514748210191, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, {{-13.815510557964274`, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "1.`", 
          TemplateBox[{"10", 
            RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
       0.}, {
        AbsoluteThickness[0.1]}}, {-12.206072645530174`, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "5.`", 
          TemplateBox[{"10", 
            RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
       0.}, {
        AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "1.`", 
          TemplateBox[{"10", 
            RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
       0.}, {
        AbsoluteThickness[0.1]}}, {-9.903487552536127, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "5.`", 
          TemplateBox[{"10", 
            RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
       0.}, {
        AbsoluteThickness[0.1]}}, {-14.508657738524219`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-14.326336181730264`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-14.172185501903007`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-14.038654109278484`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-13.9208710736221, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-13.122363377404328`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-12.716898269296165`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-12.429216196844383`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-12.02375108873622, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.86960040890896, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.736069016284437`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.618285980628055`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.819778284410283`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.41431317630212, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.126631103850338`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.721165995742174, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.567015315914915, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.433483923290392, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.315700887634009, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.115030192171858, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.028018815182229, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-8.947976107508692, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-8.87386813535497, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-8.804875263868018, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-8.740336742730447, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-8.679712120914012, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-8.622553707074063, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{3.7881578878824053`*^9, 3.790068400686598*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"d9fe2f86-c866-4e91-9f0e-c78b4aa3215d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1536, 781},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
PrintingCopies->1,
PrintingStartingPageNumber->1,
PrintingPageRange->{1, 32000},
PageHeaders->{{
   Cell[
    TextData[{
      StyleBox[
       CounterBox["Page"], "PageNumber"], "   ", "|", " "}], "Header", 
    CellMargins -> {{0, Inherited}, {Inherited, Inherited}}], None, None}, {
  None, None, 
   Cell[
    TextData[{
      StyleBox[
       ValueBox["FileName"], "Header"], " ", "|", "   ", 
      StyleBox[
       CounterBox["Page"], "PageNumber"]}], "Header", 
    CellMargins -> {{Inherited, 0}, {Inherited, Inherited}}]}},
PageFooters->{{None, None, None}, {None, None, None}},
PageHeaderLines->{False, False},
PageFooterLines->{False, False},
PrintingOptions->{"FacingPages"->True,
"FirstPageFace"->Right,
"FirstPageFooter"->True,
"FirstPageHeader"->False,
"Magnification"->1.,
"PageSize"->{588, 768},
"PaperOrientation"->"Portrait",
"PaperSize"->{612, 792},
"PrintCellBrackets"->False,
"PrintMultipleHorizontalPages"->False,
"PrintRegistrationMarks"->False,
"PrintingMargins"->{{54, 54}, {72, 72}}},
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 375, 8, 191, "Title",ExpressionUUID->"8a9d225d-f31b-401d-aa81-a00c36c01b29"],
Cell[958, 32, 1190, 21, 144, "Text",ExpressionUUID->"5df88746-d2fd-43ff-b49a-b0cdc27ab6af"],
Cell[CellGroupData[{
Cell[2173, 57, 185, 3, 67, "Chapter",ExpressionUUID->"30c277c3-3e7d-46d5-b6f3-20dbb4b1065d"],
Cell[2361, 62, 862, 17, 28, "Input",ExpressionUUID->"13fd5156-ca39-4771-8987-be3d7cbc8aba"],
Cell[3226, 81, 1122, 25, 28, "Input",ExpressionUUID->"0bf2c747-b37b-4908-9ac5-1a221f23da78"],
Cell[4351, 108, 949, 22, 31, "Input",ExpressionUUID->"27c09733-e444-4d15-afdd-4544324414e9"],
Cell[5303, 132, 705, 19, 31, "Input",ExpressionUUID->"3447ed1c-2a79-4541-927b-8deeb6a85836"],
Cell[6011, 153, 1640, 39, 28, "Input",ExpressionUUID->"dad81ade-a856-42fe-8ab8-f3b61c9ec51e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7688, 197, 164, 3, 67, "Chapter",ExpressionUUID->"fda1b2d4-4468-4c58-862b-30717f646a37"],
Cell[7855, 202, 561, 10, 56, "Text",ExpressionUUID->"3eb7af41-cf7b-4bee-b601-dd6c984e3f95"],
Cell[8419, 214, 1819, 41, 48, "Input",ExpressionUUID->"9036eacd-d7cd-4d09-8d8c-b42ff68fcc9e"],
Cell[10241, 257, 1767, 43, 48, "Input",ExpressionUUID->"f6288327-cba6-4cac-974f-e75b13f0b64e"],
Cell[12011, 302, 758, 18, 48, "Input",ExpressionUUID->"2a1cf33a-8a45-4684-b5cf-d7f72eded7db"],
Cell[12772, 322, 1266, 29, 48, "Input",ExpressionUUID->"4d261b46-84ad-42bc-bd6b-1d7ca2096a56"],
Cell[CellGroupData[{
Cell[14063, 355, 172, 3, 53, "Subsection",ExpressionUUID->"7a5ebc13-a763-43df-8709-5e85ea1be04e"],
Cell[14238, 360, 382, 5, 34, "Text",ExpressionUUID->"e5622e9c-4e77-43e8-86da-0fb5585a7f6e"],
Cell[14623, 367, 2625, 67, 91, "Input",ExpressionUUID->"42e78025-9af4-4209-8272-b87a1d60639a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[17297, 440, 166, 3, 67, "Chapter",ExpressionUUID->"30917c0f-3328-415f-bdb1-aeeb475c2797"],
Cell[17466, 445, 1725, 28, 166, "Text",ExpressionUUID->"b06f2161-70d1-4389-9a91-49f268942b3e"],
Cell[19194, 475, 1419, 33, 48, "Input",ExpressionUUID->"e9c3e448-2e1e-4f72-b3e1-99d738137c2b"],
Cell[20616, 510, 274, 6, 34, "Text",ExpressionUUID->"162b6cf7-844e-4520-97fe-b5fa3f767237"],
Cell[20893, 518, 1419, 29, 28, "Input",ExpressionUUID->"685e3563-a4df-48d0-b109-59b1652ace2f"],
Cell[22315, 549, 1839, 38, 28, "Input",ExpressionUUID->"54277f0b-afe1-47f3-83fc-7822dabe0179"],
Cell[24157, 589, 677, 12, 28, "Input",ExpressionUUID->"86679b82-255b-425e-9a0a-2fdcadfbc1c2"],
Cell[24837, 603, 638, 12, 28, "Input",ExpressionUUID->"854edb8e-00bd-4dd4-8c74-90034897913d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25512, 620, 424, 10, 67, "Chapter",ExpressionUUID->"f18680e5-0444-49e8-bfd6-2b35c9097ff2"],
Cell[CellGroupData[{
Cell[25961, 634, 310, 9, 64, "Subchapter",ExpressionUUID->"4705864d-7bd8-4c86-9e99-595ebf61a5c4"],
Cell[26274, 645, 225, 3, 34, "Text",ExpressionUUID->"c163693d-c806-44fc-be2f-57b7777ff670"],
Cell[26502, 650, 3435, 107, 94, "Input",ExpressionUUID->"b6ecc8e9-7715-459e-8d54-cf327b61c44d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29974, 762, 309, 9, 64, "Subchapter",ExpressionUUID->"2a6b8dae-824a-4242-a6b6-e8e2ba4d1b8f"],
Cell[30286, 773, 315, 7, 56, "Text",ExpressionUUID->"fb0a9408-83dd-4c1b-9c5b-4d8d52304317"],
Cell[30604, 782, 334, 9, 39, "Input",ExpressionUUID->"af91b51e-5c65-411e-95f0-ad2d699dc696"],
Cell[30941, 793, 690, 18, 47, "Input",ExpressionUUID->"d2417225-0bc0-4d9c-be53-7b4234ae7db0"],
Cell[31634, 813, 692, 18, 47, "Input",ExpressionUUID->"ed3f8ef2-40b2-4245-89b5-4ff200182d24"],
Cell[32329, 833, 625, 16, 28, "Input",ExpressionUUID->"b4dae4e2-b42f-4ef2-9da4-35361d3ab89c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[33003, 855, 420, 10, 67, "Chapter",ExpressionUUID->"2a571939-2c21-4b33-9bca-50fd12044a0a"],
Cell[CellGroupData[{
Cell[33448, 869, 310, 9, 64, "Subchapter",ExpressionUUID->"acdd7631-3f3e-4dd7-9a90-d3fadb6cf5d0"],
Cell[33761, 880, 261, 6, 34, "Text",ExpressionUUID->"e9f4b760-eb96-4910-8550-e7d440e0e16d"],
Cell[34025, 888, 3866, 121, 98, "Input",ExpressionUUID->"74efefe7-c75b-4446-bd98-94f9326e4d19"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37928, 1014, 311, 9, 64, "Subchapter",ExpressionUUID->"c064a989-6713-48b0-83a2-b34866cca434"],
Cell[38242, 1025, 368, 8, 56, "Text",ExpressionUUID->"0f91697f-e88e-42e2-a85f-d86efad54ce7"],
Cell[38613, 1035, 446, 13, 67, "Input",ExpressionUUID->"5bb2f89f-cd10-477e-a4ec-205e58557a38"],
Cell[39062, 1050, 680, 18, 54, "Input",ExpressionUUID->"f82627cd-0637-4c9c-8e07-d3d774b3a1b1"],
Cell[39745, 1070, 680, 18, 54, "Input",ExpressionUUID->"500233c6-479a-40a4-a3a5-f2a500acef20"],
Cell[40428, 1090, 600, 16, 28, "Input",ExpressionUUID->"ff551756-0ba5-432f-92b0-cc3061ddd296"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[41077, 1112, 224, 4, 67, "Chapter",ExpressionUUID->"1176def7-daec-4a48-9cd7-55003e568c08"],
Cell[41304, 1118, 499, 11, 28, "Input",ExpressionUUID->"58838a03-73fd-4939-afb2-c791af6ee969"],
Cell[41806, 1131, 291, 7, 34, "Text",ExpressionUUID->"cb651920-0a8e-4a90-aff9-150b2f0a159a"],
Cell[42100, 1140, 623, 16, 32, "Input",ExpressionUUID->"62977ed1-a983-4113-a17a-bdeb6fa988c1"],
Cell[42726, 1158, 369, 8, 28, "Input",ExpressionUUID->"34eb66ad-6d23-493f-80a1-1ec613e0a8ed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43132, 1171, 187, 3, 67, "Chapter",ExpressionUUID->"04032b64-aeec-4cae-94cb-e2dd1ec34994"],
Cell[CellGroupData[{
Cell[43344, 1178, 424, 12, 64, "Subchapter",ExpressionUUID->"76ae540d-f737-4e6e-9ae2-034305688913"],
Cell[43771, 1192, 236, 6, 34, "Text",ExpressionUUID->"a227e3d8-44e2-4e38-aa67-a2ab64fe2255"],
Cell[44010, 1200, 858, 21, 28, "Input",ExpressionUUID->"03784414-ccf4-48ba-8f3a-cba97c177821"],
Cell[44871, 1223, 372, 8, 28, "Input",ExpressionUUID->"d1f6d454-8d78-4552-a76f-8834093c8756"],
Cell[45246, 1233, 176, 3, 34, "Text",ExpressionUUID->"9f320357-e45b-4f73-9687-894e53d48f7d"],
Cell[CellGroupData[{
Cell[45447, 1240, 539, 10, 28, "Input",ExpressionUUID->"295091c2-e4fd-4ac1-bf51-b57994103cf0"],
Cell[45989, 1252, 1111, 17, 32, "Output",ExpressionUUID->"f25e084d-30b7-4e64-94cf-8ad1f91669dc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[47149, 1275, 424, 12, 64, "Subchapter",ExpressionUUID->"19934607-85b4-4aeb-9469-62c1aa5f2199"],
Cell[47576, 1289, 236, 6, 34, "Text",ExpressionUUID->"e37b9d54-db3c-49cd-8092-48c8f7afdfa4"],
Cell[47815, 1297, 956, 22, 28, "Input",ExpressionUUID->"a4dc197c-4e7b-4495-a520-06841ca4a5b7"],
Cell[48774, 1321, 450, 9, 28, "Input",ExpressionUUID->"8e0c18ba-2bf0-4212-b9ca-b794521f2983"],
Cell[49227, 1332, 227, 4, 34, "Text",ExpressionUUID->"878f4791-543b-4dc8-bc5f-23f629bfd354"],
Cell[CellGroupData[{
Cell[49479, 1340, 587, 11, 28, "Input",ExpressionUUID->"9794bf69-b561-458e-90c5-f15be62ba521"],
Cell[50069, 1353, 1132, 17, 32, "Output",ExpressionUUID->"42185add-a3a7-47a8-990a-0340266b16fa"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[51262, 1377, 215, 3, 67, "Chapter",ExpressionUUID->"a6121ad0-d3c0-4161-b6f6-35cccb532a86"],
Cell[CellGroupData[{
Cell[51502, 1384, 174, 3, 64, "Subchapter",ExpressionUUID->"546d18b5-a223-4094-9148-9b9945e9e53b"],
Cell[51679, 1389, 1270, 23, 78, "Text",ExpressionUUID->"584298ee-0de6-490c-a4e3-27a71462e1d6"],
Cell[CellGroupData[{
Cell[52974, 1416, 553, 14, 28, "Input",ExpressionUUID->"b1bd8157-fb2a-44db-b3a6-656d82911624"],
Cell[53530, 1432, 1474, 39, 47, "Output",ExpressionUUID->"c4cdba45-5548-413e-8904-ed76a647e200"]
}, Open  ]],
Cell[55019, 1474, 641, 16, 28, "Input",ExpressionUUID->"da378b22-4ca0-4dc2-aa20-b55aa6e8cd78"],
Cell[55663, 1492, 621, 17, 55, "Input",ExpressionUUID->"b1ad6057-bc01-4d78-a8ec-55b70b3e3ad1"],
Cell[56287, 1511, 1233, 34, 54, "Input",ExpressionUUID->"cbb0c8fe-c72c-450a-93f3-30a2213a054d"],
Cell[57523, 1547, 565, 15, 65, "Input",ExpressionUUID->"0016e34a-d330-4272-aec7-b3f147a821a3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58125, 1567, 298, 4, 64, "Subchapter",ExpressionUUID->"d2d0ca19-5a32-4b32-9505-2afd756608cf"],
Cell[CellGroupData[{
Cell[58448, 1575, 347, 7, 28, "Input",ExpressionUUID->"c64ac176-7aed-45d3-b6aa-2470d73f0f25"],
Cell[58798, 1584, 954, 18, 32, "Output",ExpressionUUID->"2eb7efbf-8c87-4a9b-8007-e744baf31ec4"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[59813, 1609, 177, 3, 67, "Chapter",ExpressionUUID->"96949d0a-d52f-45ea-bf1a-ae9ddaa20089"],
Cell[59993, 1614, 559, 14, 28, "Input",ExpressionUUID->"52e2b325-bd7c-4561-bd04-fd6860824e93"],
Cell[60555, 1630, 559, 14, 28, "Input",ExpressionUUID->"cbdd94a6-f89f-4d25-a5e3-1e5a42c4b230"],
Cell[CellGroupData[{
Cell[61139, 1648, 229, 4, 64, "Subchapter",ExpressionUUID->"4bfe1e10-b6b2-4d7b-94e5-626afaf141de"],
Cell[61371, 1654, 634, 17, 28, "Input",ExpressionUUID->"45c1f696-6e42-4c6d-884c-9ca395751843"],
Cell[62008, 1673, 631, 17, 28, "Input",ExpressionUUID->"fbd9e0fa-13f7-4ea2-980e-38b3d122019e"],
Cell[62642, 1692, 639, 15, 28, "Input",ExpressionUUID->"e55befac-64c9-4f1d-a6aa-98ac621ba16b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63318, 1712, 244, 4, 64, "Subchapter",ExpressionUUID->"c89fb932-0966-49ba-9bea-67b5104df1e6"],
Cell[63565, 1718, 913, 24, 28, "Input",ExpressionUUID->"60d7937f-6017-4ccd-9542-b13f525c8e75"],
Cell[64481, 1744, 866, 24, 28, "Input",ExpressionUUID->"d2bb70d9-41b4-4b1a-b284-22ea832fd9a1"],
Cell[65350, 1770, 1332, 33, 28, "Input",ExpressionUUID->"073a23f2-3512-49b5-9763-fb426378b755"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[66731, 1809, 293, 4, 67, "Chapter",ExpressionUUID->"8f15188d-ba02-4313-b034-7eb420a72c6e"],
Cell[CellGroupData[{
Cell[67049, 1817, 293, 6, 34, "Text",ExpressionUUID->"e13da6f7-533b-4869-b6f7-4e930779bc90",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[67345, 1825, 731, 13, 28, "Input",ExpressionUUID->"d8317124-b7b8-4a11-bac0-f7764ba2394c",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[68079, 1840, 575, 11, 28, "Input",ExpressionUUID->"7c032376-0f69-432f-8556-57cebdcf4779",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[68657, 1853, 1150, 23, 28, "Input",ExpressionUUID->"4ffdc5c2-6c90-45e1-81b9-5908c1758f41",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[69810, 1878, 494, 13, 28, "Input",ExpressionUUID->"ca8ce5bc-6429-4a23-bfa2-1f6c79808138",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[70307, 1893, 765, 17, 28, "Input",ExpressionUUID->"30f4292d-8619-43b6-b448-5328f25af9e4",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[71075, 1912, 740, 16, 28, "Input",ExpressionUUID->"bfca4329-bde2-4d59-9227-7270cb99a202",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[71818, 1930, 308, 5, 34, "Text",ExpressionUUID->"6e49e384-6a9b-40a6-836b-98e4242759cd",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[72141, 1938, 784, 21, 28, "Input",ExpressionUUID->"f7d43ea6-85be-47fc-baaf-2f37f8ceccc5"],
Cell[72928, 1961, 182, 3, 34, "Text",ExpressionUUID->"a67217d6-51ec-43f3-814c-b3bbf739d291"],
Cell[CellGroupData[{
Cell[73135, 1968, 613, 14, 28, "Input",ExpressionUUID->"05ca1602-4439-4242-bfd9-026f858395e7",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[73751, 1984, 579, 11, 28, "Input",ExpressionUUID->"9b8445d4-117d-4d96-8b3c-c366b2611973",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}]
}, Open  ]],
Cell[74345, 1998, 26984, 773, 330, "Output",ExpressionUUID->"1da04761-55a1-438b-9c18-f421838bb859"],
Cell[101332, 2773, 207, 3, 34, "Text",ExpressionUUID->"1c5e074e-ac23-4c85-bec4-e6f69304fd30"],
Cell[101542, 2778, 426, 10, 28, "Input",ExpressionUUID->"8ca4ef03-d046-4796-b226-b4cd3b9a6753"],
Cell[101971, 2790, 339, 8, 28, "Input",ExpressionUUID->"a48d5916-cda6-4fc7-97b3-3aecbb780fa8"],
Cell[102313, 2800, 1482, 40, 67, "Input",ExpressionUUID->"7219406d-0e65-422a-8276-dd8ba006f69c"],
Cell[CellGroupData[{
Cell[103820, 2844, 755, 20, 44, "Input",ExpressionUUID->"f3c7cd34-43b8-4a6a-9ff5-c4bd2f40e00b"],
Cell[104578, 2866, 4378, 120, 111, "Output",ExpressionUUID->"984e8d68-edcc-4252-a329-25d717367eec"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[109005, 2992, 232, 4, 67, "Chapter",ExpressionUUID->"fdb4d09f-690d-4feb-aa71-20ffb66785fc"],
Cell[CellGroupData[{
Cell[109262, 3000, 157, 3, 64, "Subchapter",ExpressionUUID->"398bdd59-bb14-45ab-8f20-4909f1a71b09"],
Cell[CellGroupData[{
Cell[109444, 3007, 435, 9, 44, "Input",ExpressionUUID->"84cd2ea1-49fe-4a20-8de7-527858d89524"],
Cell[109882, 3018, 744, 18, 75, "Output",ExpressionUUID->"566628b6-1c43-419a-a652-fa7c5744b9f7"]
}, Open  ]],
Cell[110641, 3039, 731, 20, 75, "Text",ExpressionUUID->"bcc384b9-1fab-4864-9ce0-9f171e39d959"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111409, 3064, 210, 4, 64, "Subchapter",ExpressionUUID->"8b254ebf-b5d3-4b9f-bbb7-167aeb5c2005"],
Cell[111622, 3070, 480, 9, 56, "Text",ExpressionUUID->"fdd839cb-6b6b-4924-bb3b-329416f7e460"],
Cell[112105, 3081, 702, 17, 28, "Input",ExpressionUUID->"1fcd6277-58b4-4ebd-b58b-6cfed80b1a7e"],
Cell[CellGroupData[{
Cell[112832, 3102, 496, 13, 28, "Input",ExpressionUUID->"1d473eec-9605-48d3-a58f-53adde9aad16"],
Cell[113331, 3117, 3696, 104, 95, "Output",ExpressionUUID->"49ad12be-3a74-4dca-b183-f6ec8e226339"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117064, 3226, 541, 14, 28, "Input",ExpressionUUID->"83faa2f4-728a-4f13-81e0-5b0e66f4f0ed"],
Cell[117608, 3242, 2586, 77, 64, "Output",ExpressionUUID->"34bfad86-61c4-473e-bdcf-7e6151ffa952"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120231, 3324, 739, 16, 28, "Input",ExpressionUUID->"cccaa7fa-b755-4246-8e71-4f6b836f74ec"],
Cell[120973, 3342, 2351, 64, 78, "Output",ExpressionUUID->"c1ec8709-14b0-49f6-b07f-30856224b511"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123361, 3411, 691, 16, 28, "Input",ExpressionUUID->"04c3c82b-837e-4fdb-ba4e-d0c372f70d0a"],
Cell[124055, 3429, 976, 29, 55, "Output",ExpressionUUID->"1ce4811b-63d1-4766-944e-231d8ed282a1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125068, 3463, 691, 16, 28, "Input",ExpressionUUID->"98357870-19d5-4c81-82b7-aa3d8dc9c1d4"],
Cell[125762, 3481, 1241, 35, 60, "Output",ExpressionUUID->"5bf0c58d-0485-4442-a859-ad8317b9cbf9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127040, 3521, 1019, 31, 99, "Input",ExpressionUUID->"f16fafee-ed96-4aa6-b8f5-ac6d55e405dc"],
Cell[128062, 3554, 510, 14, 63, "Output",ExpressionUUID->"18476ba0-9198-4fba-b897-b73016d9a881"]
}, Open  ]],
Cell[128587, 3571, 184, 3, 34, "Text",ExpressionUUID->"40f777d1-9f1c-4b05-b31d-96751790f753"],
Cell[128774, 3576, 975, 27, 86, "Text",ExpressionUUID->"4b5bc8bf-d49a-4602-a493-b73f61a2b1a6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[129798, 3609, 268, 4, 67, "Chapter",ExpressionUUID->"8ba66622-c1cb-4b1e-ae0b-b7332df2dd69"],
Cell[130069, 3615, 780, 20, 28, "Input",ExpressionUUID->"31848f86-61be-440d-b4fa-a4914a5e3103"],
Cell[130852, 3637, 285, 4, 34, "Text",ExpressionUUID->"bbc0286b-c48f-4b96-b2b6-9314001e4740"],
Cell[CellGroupData[{
Cell[131162, 3645, 4143, 103, 120, "Input",ExpressionUUID->"5f654fbf-5d5b-481a-b009-0221db206f64"],
Cell[135308, 3750, 23491, 466, 254, "Output",ExpressionUUID->"0429acd8-8099-40ce-bef8-ccf3880fdc46"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[158848, 4222, 266, 4, 67, "Chapter",ExpressionUUID->"87b1f390-3b84-4508-b212-18bf7f959435"],
Cell[159117, 4228, 264, 6, 34, "Text",ExpressionUUID->"40c0322a-c2f6-4ae1-97f3-8c63c5d0f49e"],
Cell[159384, 4236, 2419, 53, 64, "Input",ExpressionUUID->"8d7c3ca3-caf9-46d0-8df9-f86b53c952ca"],
Cell[161806, 4291, 428, 9, 78, "Text",ExpressionUUID->"b7d3eb95-d14d-4855-b8bb-6257764a7aac"],
Cell[162237, 4302, 473, 11, 28, "Input",ExpressionUUID->"7c13508c-d244-4680-8319-f838d276b15d"],
Cell[162713, 4315, 2468, 74, 140, "Input",ExpressionUUID->"809f7dfb-7628-40b2-9559-705c67fd2488"],
Cell[165184, 4391, 373, 9, 28, "Input",ExpressionUUID->"f9806241-be6e-4e1d-aa58-2241fb4f97fd"],
Cell[165560, 4402, 2494, 75, 140, "Input",ExpressionUUID->"15db9836-4418-4c1a-b48d-12c404686ab7"],
Cell[168057, 4479, 375, 9, 28, "Input",ExpressionUUID->"a5c2a2fd-4536-48c5-b3ab-3cc2e79ebbc6"],
Cell[168435, 4490, 2572, 76, 140, "Input",ExpressionUUID->"0575f53b-0fe9-4fb0-9278-707f560f998a"],
Cell[171010, 4568, 371, 9, 28, "Input",ExpressionUUID->"522fe427-bc13-4bb1-b565-6e6887195bbe"],
Cell[171384, 4579, 2532, 75, 140, "Input",ExpressionUUID->"45c04cec-fb02-4666-ba07-1c71f7464832"]
}, Open  ]],
Cell[CellGroupData[{
Cell[173953, 4659, 683, 18, 70, "Chapter",ExpressionUUID->"c216b9c5-05c1-4484-ac5c-1e9f3db6fdbf"],
Cell[174639, 4679, 206, 3, 34, "Text",ExpressionUUID->"ece5219f-388d-4e1a-9dcc-95a651d0eb10"],
Cell[CellGroupData[{
Cell[174870, 4686, 301, 5, 64, "Subchapter",ExpressionUUID->"37d825cd-2f7f-4815-a6a8-fc3177d260ee"],
Cell[175174, 4693, 703, 18, 28, "Input",ExpressionUUID->"418a66f2-059e-4223-a0ec-e4590fe38d44"],
Cell[175880, 4713, 219, 5, 34, "Text",ExpressionUUID->"752fdacd-677a-48af-ad1a-7497580bb7cf"],
Cell[CellGroupData[{
Cell[176124, 4722, 506, 10, 28, "Input",ExpressionUUID->"1c306f1d-5900-4c51-8f44-59dbf7812894"],
Cell[176633, 4734, 1963, 51, 71, "Output",ExpressionUUID->"09304ca5-84f5-4d33-8ad0-89de7596bc3c"]
}, Open  ]],
Cell[178611, 4788, 800, 19, 28, "Input",ExpressionUUID->"1356b9e0-56f4-46cd-8cf0-49f453c852e8"],
Cell[179414, 4809, 219, 5, 34, "Text",ExpressionUUID->"bef7ac69-ff4a-4033-9bd1-0a2770ea3812"],
Cell[CellGroupData[{
Cell[179658, 4818, 408, 9, 28, "Input",ExpressionUUID->"624933c0-27be-4092-b183-4fed9e138b98"],
Cell[180069, 4829, 1411, 40, 71, "Output",ExpressionUUID->"51086b40-cd7c-41b0-a8a6-38789578dd88"]
}, Open  ]],
Cell[181495, 4872, 703, 19, 28, "Input",ExpressionUUID->"6c170b97-677f-4daf-9b10-69cade29a89d"],
Cell[CellGroupData[{
Cell[182223, 4895, 412, 10, 28, "Input",ExpressionUUID->"bf3ae1e1-86d1-44db-8a8c-59162be6e653"],
Cell[182638, 4907, 626, 16, 71, "Output",ExpressionUUID->"f94b16cd-94c1-4345-99f7-ed1173301d7a"]
}, Open  ]],
Cell[183279, 4926, 830, 20, 28, "Input",ExpressionUUID->"ba52d73d-130e-4430-af8a-26fd8bc7033a"],
Cell[CellGroupData[{
Cell[184134, 4950, 609, 12, 28, "Input",ExpressionUUID->"5cdad18c-41af-4e2c-a542-f78666625f07"],
Cell[184746, 4964, 996, 25, 71, "Output",ExpressionUUID->"ad4b30e4-618e-4c88-a719-c372e006f908"]
}, Open  ]],
Cell[185757, 4992, 474, 9, 34, "Text",ExpressionUUID->"51eaf597-0dd5-4b4c-9aeb-446d6bb342c3"],
Cell[186234, 5003, 850, 25, 81, "Text",ExpressionUUID->"38e33237-595e-4a69-9a65-670a09567018"],
Cell[187087, 5030, 1034, 26, 81, "Text",ExpressionUUID->"3ab01f5a-c23d-41c6-ad33-a3df94a6a636"],
Cell[188124, 5058, 815, 22, 75, "Text",ExpressionUUID->"47926d71-4434-4242-aed4-50977dfe4efe"],
Cell[188942, 5082, 983, 23, 75, "Text",ExpressionUUID->"eae784e7-96d0-46d4-9ecf-6581fe015556"],
Cell[189928, 5107, 470, 9, 34, "Text",ExpressionUUID->"6bd56c2f-aa20-4623-b38a-26c06ac8c650"],
Cell[190401, 5118, 191, 3, 34, "Text",ExpressionUUID->"e4d4cb5e-f6aa-4b21-85db-0a59963e921c"],
Cell[190595, 5123, 413, 11, 73, "Text",ExpressionUUID->"2ae5312f-f890-4df5-8043-30502a0b4207"],
Cell[CellGroupData[{
Cell[191033, 5138, 530, 16, 32, "Input",ExpressionUUID->"f7e8797d-5836-402e-9ffd-6ba160517199"],
Cell[191566, 5156, 282, 8, 43, "Output",ExpressionUUID->"69767260-9965-4b63-9478-52258591c020"]
}, Open  ]],
Cell[CellGroupData[{
Cell[191885, 5169, 624, 19, 52, "Input",ExpressionUUID->"f53e3d02-4388-48ad-a701-182894226427"],
Cell[192512, 5190, 414, 12, 58, "Output",ExpressionUUID->"e5d36ab4-5a3e-427b-9eb2-97a9ad61c43b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[192987, 5209, 290, 4, 67, "Chapter",ExpressionUUID->"4475a853-9876-4c3d-9fc3-12dc30dd9dd5"],
Cell[193280, 5215, 394, 8, 56, "Text",ExpressionUUID->"81a046b0-7d7a-4546-b30c-86970a312205"],
Cell[CellGroupData[{
Cell[193699, 5227, 203, 4, 64, "Subchapter",ExpressionUUID->"6968861b-338f-4c4b-9b45-b9748dd96f4c"],
Cell[193905, 5233, 216, 4, 34, "Text",ExpressionUUID->"4bb0c3b7-64c4-4b1d-a1d4-0ef901a57f2b"],
Cell[194124, 5239, 956, 26, 77, "Text",ExpressionUUID->"b6307a51-55b6-4465-a86c-ddf4eb33c2cc"],
Cell[195083, 5267, 220, 4, 34, "Text",ExpressionUUID->"301c4110-69fc-4311-9a67-ce9e8520de4f"],
Cell[195306, 5273, 199, 3, 34, "Text",ExpressionUUID->"471a2d41-e441-4e71-aa6c-c607081ac868"],
Cell[195508, 5278, 1047, 25, 28, "Input",ExpressionUUID->"0d915839-7c10-4c2a-9cb8-bacd2c1c244d"],
Cell[196558, 5305, 806, 25, 46, "Input",ExpressionUUID->"7c457fb3-cfe4-481a-abfb-3344ed8b4905"],
Cell[197367, 5332, 778, 21, 46, "Input",ExpressionUUID->"e4f467f6-5e14-4553-9fdb-975c2d4f3e25"],
Cell[198148, 5355, 847, 20, 28, "Input",ExpressionUUID->"50424713-b627-4b49-9cbe-729d025c4703"],
Cell[198998, 5377, 282, 7, 28, "Input",ExpressionUUID->"f94c854e-7c86-45dc-913a-0267bc08494d"],
Cell[199283, 5386, 673, 19, 32, "Input",ExpressionUUID->"0ef475b5-c8f6-48c0-aed0-5b36827f6a9d"],
Cell[199959, 5407, 516, 16, 32, "Input",ExpressionUUID->"3f750d4a-b56f-472d-8de7-cfb5b1fb908f"],
Cell[CellGroupData[{
Cell[200500, 5427, 426, 11, 28, "Input",ExpressionUUID->"ac3fb50f-c597-405b-a84d-0f851fe7edef"],
Cell[200929, 5440, 2653, 83, 88, "Output",ExpressionUUID->"d5cdb458-a73c-4aa4-b198-f20bbcaa6935"]
}, Open  ]],
Cell[203597, 5526, 165, 3, 34, "Text",ExpressionUUID->"417f66a1-1755-49f1-aaa2-f3bb8b63eb91"],
Cell[CellGroupData[{
Cell[203787, 5533, 418, 10, 28, "Input",ExpressionUUID->"d10b0371-ba41-4aa8-8986-c428451c94ea"],
Cell[204208, 5545, 912, 26, 63, "Output",ExpressionUUID->"5a70e2d5-ea6c-49cf-964a-ba640e20a474"]
}, Open  ]],
Cell[205135, 5574, 206, 3, 34, "Text",ExpressionUUID->"bf8c1b1f-30f5-4f64-b0c9-7ec97abcc2c6"],
Cell[205344, 5579, 782, 20, 77, "Text",ExpressionUUID->"5d9e7126-f9a9-45c9-817f-e5776744d18e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206163, 5604, 203, 4, 64, "Subchapter",ExpressionUUID->"a09880c2-05b6-4059-812a-cc19950de4a6"],
Cell[206369, 5610, 217, 4, 34, "Text",ExpressionUUID->"f94988e5-1827-4fc7-811d-42bf69667b8f"],
Cell[206589, 5616, 1032, 27, 77, "Text",ExpressionUUID->"bc3b7ec5-deeb-45cd-9bc6-0ad02e154783"],
Cell[207624, 5645, 266, 5, 34, "Text",ExpressionUUID->"60223f4a-14e8-4d8e-b125-5bb91a6b9f5d"],
Cell[207893, 5652, 287, 7, 34, "Text",ExpressionUUID->"468d4b2b-00c5-4069-8ae2-1c135e980a6a"],
Cell[208183, 5661, 187, 3, 34, "Text",ExpressionUUID->"83fe852c-ab04-4cf4-8c24-f058c200ae75"],
Cell[208373, 5666, 313, 7, 28, "Input",ExpressionUUID->"6deacc91-3261-4eef-98ca-f6e2ea6d730c"],
Cell[208689, 5675, 191, 3, 34, "Text",ExpressionUUID->"c8436730-c963-4c6e-94c5-6811b14aa9db"],
Cell[CellGroupData[{
Cell[208905, 5682, 225, 5, 28, "Input",ExpressionUUID->"db1e04f1-ce94-4faf-bf57-e58b5bcff6df"],
Cell[209133, 5689, 243, 5, 58, "Output",ExpressionUUID->"a7c48d08-00cf-46a9-8ae3-4e5e3201dc5e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[209413, 5699, 778, 21, 28, "Input",ExpressionUUID->"c626fbe2-36d2-4202-87ff-9d93e2d78cc8"],
Cell[210194, 5722, 344, 8, 59, "Output",ExpressionUUID->"92d29a32-6c91-4209-b57a-32595a8fcf18"]
}, Open  ]],
Cell[CellGroupData[{
Cell[210575, 5735, 565, 14, 55, "Input",ExpressionUUID->"c74ee318-c266-4cea-bd72-ae3aa962bf6d"],
Cell[211143, 5751, 270, 5, 58, "Output",ExpressionUUID->"1e966ad8-d267-4383-8ab2-8c5fb3b9bce8"]
}, Open  ]],
Cell[211428, 5759, 219, 5, 34, "Text",ExpressionUUID->"a8a22b5c-bb7d-4adc-afcf-8973f3e4d3f2"],
Cell[211650, 5766, 894, 25, 28, "Input",ExpressionUUID->"3dbf4030-90cf-45c3-b64b-69883dd8704a"],
Cell[212547, 5793, 410, 10, 28, "Input",ExpressionUUID->"5e360c48-8401-4328-961a-5330f15903ee"],
Cell[CellGroupData[{
Cell[212982, 5807, 195, 4, 28, "Input",ExpressionUUID->"34ac3ecc-6147-48f7-bfbb-61846c8bad6b"],
Cell[213180, 5813, 4834, 144, 95, "Output",ExpressionUUID->"0302b21f-3aac-4e7e-8342-2b3b938087b5"]
}, Open  ]],
Cell[218029, 5960, 229, 5, 34, "Text",ExpressionUUID->"5b19fe6c-1c49-4d10-8eb2-725d4fabd89d"],
Cell[218261, 5967, 304, 7, 28, "Input",ExpressionUUID->"88d2a9d6-edde-4fb1-8ef7-d2d57a249773"],
Cell[218568, 5976, 545, 13, 28, "Input",ExpressionUUID->"63e70490-f40d-4c06-9ba4-f603deb5898b"],
Cell[219116, 5991, 271, 6, 34, "Text",ExpressionUUID->"106b917a-e1cc-4de7-ad22-a87ede61b55a"],
Cell[219390, 5999, 404, 9, 28, "Input",ExpressionUUID->"3fa4325c-4021-4cdf-a707-738696da95c2"],
Cell[CellGroupData[{
Cell[219819, 6012, 599, 15, 28, "Input",ExpressionUUID->"ab2c69dd-b5cb-4560-b25a-fed8afe24cd2"],
Cell[220421, 6029, 583, 18, 65, "Output",ExpressionUUID->"b2095e38-292c-4cf0-9617-180842b7b375"]
}, Open  ]],
Cell[221019, 6050, 386, 10, 28, "Input",ExpressionUUID->"7e769448-5c4b-4658-b7af-2d3a8b1bb403"],
Cell[CellGroupData[{
Cell[221430, 6064, 597, 15, 28, "Input",ExpressionUUID->"1513093f-4ec4-415d-9eb0-174fb6198952"],
Cell[222030, 6081, 638, 18, 60, "Output",ExpressionUUID->"fc2ec0de-7e67-4b78-adbb-7760012a8962"]
}, Open  ]],
Cell[CellGroupData[{
Cell[222705, 6104, 540, 13, 28, "Input",ExpressionUUID->"807dd641-ee53-4224-b0b5-13bf03632406"],
Cell[223248, 6119, 687, 22, 63, "Output",ExpressionUUID->"6b36a0e2-1488-471e-815b-79781fd15a8c"]
}, Open  ]],
Cell[223950, 6144, 188, 3, 34, "Text",ExpressionUUID->"704cffdf-e466-477a-b7bc-f32232dcf38d"],
Cell[CellGroupData[{
Cell[224163, 6151, 609, 16, 54, "Input",ExpressionUUID->"6af8f966-11b7-41ab-b6b3-d7a0e7d31632"],
Cell[224775, 6169, 763, 23, 63, "Output",ExpressionUUID->"9e875d11-781e-4b5e-a69e-4ead3f0667e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[225575, 6197, 212, 4, 28, "Input",ExpressionUUID->"4e389536-3ce1-49fa-b6cf-4d1c71296c52"],
Cell[225790, 6203, 506, 14, 63, "Output",ExpressionUUID->"ff0c390e-8d5a-4a13-b893-02e0f1d2031a"]
}, Open  ]],
Cell[226311, 6220, 161, 3, 34, "Text",ExpressionUUID->"96e77c17-c072-4094-821e-8c8006f68be7"],
Cell[226475, 6225, 1249, 35, 86, "Text",ExpressionUUID->"7e3c4320-2317-4217-ae4c-58315ec7ee34"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[227773, 6266, 448, 11, 67, "Chapter",ExpressionUUID->"f7d29341-812d-40bf-8c05-edabc637f913"],
Cell[228224, 6279, 224, 4, 34, "Text",ExpressionUUID->"3d3043e6-e03f-4d56-b3f9-5de64e73d1ab"],
Cell[228451, 6285, 7249, 190, 246, "Input",ExpressionUUID->"e907fbce-0423-4d50-9832-5c9985026ebc"],
Cell[235703, 6477, 172, 3, 34, "Text",ExpressionUUID->"a9708c61-3b70-4d04-8678-32218ccc60a5"],
Cell[235878, 6482, 696, 20, 28, "Input",ExpressionUUID->"c15bec5c-c42d-4000-81c3-abc3267d83f4"],
Cell[CellGroupData[{
Cell[236599, 6506, 1562, 37, 46, "Input",ExpressionUUID->"70675978-4d77-4912-bba7-db08e85c3a92"],
Cell[238164, 6545, 14690, 300, 234, "Output",ExpressionUUID->"5e467424-8505-447d-a1aa-e30651d444a4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[252903, 6851, 501, 12, 67, "Chapter",ExpressionUUID->"f24c4c51-df66-4166-9c15-71c8b1773449"],
Cell[253407, 6865, 7162, 184, 210, "Input",ExpressionUUID->"80c7a381-e492-412f-9ecb-416241b4bfa3"],
Cell[260572, 7051, 642, 19, 28, "Input",ExpressionUUID->"b6c9d409-e223-4dff-a117-eb329b3988f6"],
Cell[261217, 7072, 175, 3, 34, "Text",ExpressionUUID->"7d497733-30c2-4758-882c-e84e596486a7"],
Cell[CellGroupData[{
Cell[261417, 7079, 2346, 61, 87, "Input",ExpressionUUID->"c7a0a758-40f8-4025-baf3-858c60abde29"],
Cell[263766, 7142, 17074, 341, 234, "Output",ExpressionUUID->"8e4fd2a9-fa22-4041-a677-f9561ca63c8a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[280889, 7489, 491, 13, 67, "Chapter",ExpressionUUID->"6530318a-d313-493e-bcfe-f6c9a678286b"],
Cell[281383, 7504, 356, 8, 56, "Text",ExpressionUUID->"40da0b1d-d6d5-46aa-a5e0-36ac36398797"],
Cell[CellGroupData[{
Cell[281764, 7516, 596, 16, 28, "Input",ExpressionUUID->"2f560cad-fb5a-482b-9289-43bf18e969b4",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[282363, 7534, 596, 16, 28, "Input",ExpressionUUID->"4475bbe5-cff9-46c3-9e46-99fd2328f579",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[282962, 7552, 646, 17, 28, "Input",ExpressionUUID->"b2f09058-7faf-479c-b3db-b28766f8c389",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[283611, 7571, 800, 19, 28, "Input",ExpressionUUID->"be82ba4f-f175-47f9-b135-0337b5e833c6",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[284414, 7592, 754, 19, 28, "Input",ExpressionUUID->"a26e6905-812c-4168-ae57-f8689f23e6d8",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[285183, 7614, 829, 21, 28, "Input",ExpressionUUID->"5b652cc1-75e8-46ff-9998-32c8b3362605"],
Cell[286015, 7637, 872, 21, 28, "Input",ExpressionUUID->"b856dc4a-8542-4364-8ef3-f92cd016d6f7"],
Cell[CellGroupData[{
Cell[286912, 7662, 1129, 28, 28, "Input",ExpressionUUID->"9f670619-4532-4fb1-8872-090498ab2892",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[288044, 7692, 1346, 34, 28, "Input",ExpressionUUID->"c655b363-5c1b-4be0-ac2c-2a6520329011",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[289405, 7729, 255, 6, 34, "Text",ExpressionUUID->"b9324b10-dc06-4dd3-9fef-647779432dd3"],
Cell[289663, 7737, 2227, 50, 44, "Input",ExpressionUUID->"4c252654-a5f8-41e9-b529-8b46417a0e84"],
Cell[291893, 7789, 371, 10, 28, "Input",ExpressionUUID->"9781a465-704e-4348-a1aa-c321d21dc398"],
Cell[292267, 7801, 368, 9, 28, "Input",ExpressionUUID->"b769c494-22e3-44ad-bae6-591bbfb283f8"],
Cell[292638, 7812, 224, 4, 34, "Text",ExpressionUUID->"5f537d90-d3d4-48a1-8bdb-b787f0aa13ef"],
Cell[CellGroupData[{
Cell[292887, 7820, 414, 10, 28, "Input",ExpressionUUID->"25763a9c-6fc5-4591-b2f7-a8306a0eda7d"],
Cell[293304, 7832, 545, 13, 61, "Output",ExpressionUUID->"5e606d9f-be26-4c50-bec7-5e11f2afd724"]
}, Open  ]],
Cell[293864, 7848, 198, 3, 34, "Text",ExpressionUUID->"c0f25e05-3365-4187-a440-aacdbfffa22e"],
Cell[CellGroupData[{
Cell[294087, 7855, 486, 15, 32, "Input",ExpressionUUID->"a4e816e9-6ed0-4a33-af7a-e04b7078b187"],
Cell[294576, 7872, 310, 9, 70, "Output",ExpressionUUID->"9e1b270a-c724-47be-85f3-c6452be5ab7b"]
}, Open  ]],
Cell[294901, 7884, 751, 22, 77, "Text",ExpressionUUID->"40ff2b44-9dc3-4610-85d9-3ba69820268d"],
Cell[295655, 7908, 273, 5, 34, "Text",ExpressionUUID->"ce3096ee-02b2-43d2-9321-11b9abcdf326"],
Cell[295931, 7915, 189, 3, 34, "Text",ExpressionUUID->"c4d247b6-d587-43d2-8237-3b0b1aa46134"],
Cell[296123, 7920, 996, 25, 28, "Input",ExpressionUUID->"2b1411b8-7e3d-4f9c-92c0-4dfa85f13b45"],
Cell[297122, 7947, 194, 3, 34, "Text",ExpressionUUID->"b42f87f2-8191-4444-aa4e-0a7cbea6be4a"],
Cell[CellGroupData[{
Cell[297341, 7954, 422, 13, 28, "Input",ExpressionUUID->"c4260cf0-7424-44e7-9cbe-b14ea668fec0"],
Cell[297766, 7969, 21582, 658, 509, "Output",ExpressionUUID->"d99289bd-a2cd-4246-b698-1c60f120d4a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[319385, 8632, 863, 24, 32, "Input",ExpressionUUID->"98f62e64-adc2-4ad4-be37-3406f1327795"],
Cell[320251, 8658, 439, 12, 60, "Output",ExpressionUUID->"96bdb6d8-9433-411c-b47f-dfac6a751abc"]
}, Open  ]],
Cell[320705, 8673, 173, 3, 34, "Text",ExpressionUUID->"3d19e2cf-9b98-4afb-bda4-39b0145f6d15"],
Cell[CellGroupData[{
Cell[320903, 8680, 731, 21, 28, "Input",ExpressionUUID->"fbcb8f0e-0f04-4143-9c32-68bb34848579"],
Cell[321637, 8703, 431, 12, 59, "Output",ExpressionUUID->"68016ff8-0aa8-4898-88db-1fceca1d64d5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[322105, 8720, 625, 17, 55, "Input",ExpressionUUID->"cb870250-5bf3-4598-90c1-d30a1089d096"],
Cell[322733, 8739, 420, 10, 58, "Output",ExpressionUUID->"aad46fc0-3511-4b2a-b3ce-10202ec8381a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[323190, 8754, 913, 25, 28, "Input",ExpressionUUID->"b2cfb0bd-3f50-4ad3-8316-dcaa02d20410"],
Cell[324106, 8781, 1145, 34, 70, "Output",ExpressionUUID->"d2e525e9-020d-4d77-b526-0a1646b5d8a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[325288, 8820, 1060, 32, 64, "Input",ExpressionUUID->"e5684ab6-c483-4f52-834b-6ba8e49b609c"],
Cell[326351, 8854, 942, 28, 69, "Output",ExpressionUUID->"bf0ceca6-10b7-4785-9d68-add74e16ab5c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[327330, 8887, 488, 14, 32, "Input",ExpressionUUID->"4e559f50-ee93-420d-bf24-f1e2f28e6d8d"],
Cell[327821, 8903, 204, 4, 32, "Output",ExpressionUUID->"004d7bd2-cb8e-44ea-bb59-69c9bba7b97e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[328062, 8912, 659, 16, 75, "Input",ExpressionUUID->"703d0ab4-4d60-4986-8ef6-290f9fc3962a"],
Cell[328724, 8930, 435, 11, 71, "Output",ExpressionUUID->"25480dd1-8f1c-4837-a913-e3cf39478a54"]
}, Open  ]],
Cell[329174, 8944, 316, 6, 34, "Text",ExpressionUUID->"5e08983b-db7d-432b-a6ad-6c6e84b566df"],
Cell[CellGroupData[{
Cell[329515, 8954, 325, 8, 54, "Input",ExpressionUUID->"901d47ff-eb5c-4091-9ced-8bbf355f922e"],
Cell[329843, 8964, 441, 11, 72, "Output",ExpressionUUID->"1f428c0e-f260-4d7f-82e8-e8f00e036703"]
}, Open  ]],
Cell[330299, 8978, 360, 7, 34, "Text",ExpressionUUID->"4b9d883e-9178-48d9-be27-544976adc9b6"],
Cell[330662, 8987, 282, 6, 54, "Text",ExpressionUUID->"b815ad1d-398a-401f-88ee-b64d372f68e9"],
Cell[330947, 8995, 445, 11, 54, "Text",ExpressionUUID->"ae031742-cf4d-4f3e-b589-5454814d680e"],
Cell[331395, 9008, 516, 14, 54, "Text",ExpressionUUID->"514bdb9a-80eb-4572-9d6a-c530aabf02e2"],
Cell[331914, 9024, 166, 3, 34, "Text",ExpressionUUID->"a52865e0-b531-4017-be2f-46d429806ecc"],
Cell[332083, 9029, 864, 26, 92, "Text",ExpressionUUID->"29c3dddc-369a-4d02-8316-04707fbc1ef5"],
Cell[332950, 9057, 221, 4, 34, "Text",ExpressionUUID->"878cfd54-bbef-4368-a65a-aac1529afd5a"],
Cell[333174, 9063, 315, 7, 34, "Text",ExpressionUUID->"235a8529-28fa-4a52-8445-cab22e695e2b"],
Cell[333492, 9072, 233, 6, 34, "Text",ExpressionUUID->"1d19352e-c8df-4f95-bd7d-731f0d94f9a9"],
Cell[CellGroupData[{
Cell[333750, 9082, 422, 13, 28, "Input",ExpressionUUID->"a2008dd2-5e5d-4b39-876d-31461eec879b"],
Cell[334175, 9097, 21559, 657, 509, "Output",ExpressionUUID->"624a3c74-3c0d-4a9c-b267-9ea10da7bea3"]
}, Closed]],
Cell[CellGroupData[{
Cell[355771, 9759, 530, 15, 24, "Input",ExpressionUUID->"c5d45dc5-1c8b-4349-9663-6b0351e59ab4"],
Cell[356304, 9776, 5656, 183, 145, "Output",ExpressionUUID->"82312315-ef54-45e9-927e-a3d64613f0af"]
}, Closed]],
Cell[CellGroupData[{
Cell[361997, 9964, 547, 15, 24, "Input",ExpressionUUID->"6e1afcd4-bb70-4b50-8dbd-2cc416a2d554"],
Cell[362547, 9981, 2593, 79, 70, "Output",ExpressionUUID->"d9acb203-4eeb-4c98-adc1-298e7dc4b84b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[365177, 10065, 549, 15, 28, "Input",ExpressionUUID->"9fd01762-948b-42ba-a28a-13a7b70e17f4"],
Cell[365729, 10082, 5310, 160, 134, "Output",ExpressionUUID->"1eb1af04-8db9-4c30-a188-2b6327f38c40"]
}, Open  ]],
Cell[371054, 10245, 174, 3, 34, "Text",ExpressionUUID->"a09b4fad-abe1-4c3e-a461-771b351c82c4"],
Cell[CellGroupData[{
Cell[371253, 10252, 879, 28, 67, "Input",ExpressionUUID->"339cf3cf-ba52-4c6e-9647-ef5ecae6037c"],
Cell[372135, 10282, 415, 12, 63, "Output",ExpressionUUID->"6814ee6b-d796-4e00-affd-338d55f56227"]
}, Open  ]],
Cell[372565, 10297, 194, 3, 34, "Text",ExpressionUUID->"1f930f2d-e63e-4f69-9caa-f7905aada082"],
Cell[372762, 10302, 903, 26, 86, "Text",ExpressionUUID->"ae07916e-6742-47de-9f0a-9ad482f7a779"]
}, Open  ]],
Cell[CellGroupData[{
Cell[373702, 10333, 549, 12, 67, "Chapter",ExpressionUUID->"6d8a56af-cbc3-4926-9246-76490c83f31e"],
Cell[CellGroupData[{
Cell[374276, 10349, 284, 4, 64, "Subchapter",ExpressionUUID->"a5e46f7d-66cb-481a-b537-726194253252"],
Cell[374563, 10355, 188, 3, 34, "Text",ExpressionUUID->"56d506c7-0c4c-4846-b3ca-22eb54568f52"],
Cell[374754, 10360, 26807, 699, 757, "Input",ExpressionUUID->"7833f2d1-efa1-4656-8d2f-36d8d8ec2ac1"],
Cell[CellGroupData[{
Cell[401586, 11063, 950, 23, 28, "Input",ExpressionUUID->"6c8c9d7d-bc57-49f3-8c3b-53ff119d6ebf"],
Cell[402539, 11088, 556, 12, 21, "Message",ExpressionUUID->"4fc3d645-49d8-44ff-92c1-d9c5b9f551b3"],
Cell[403098, 11102, 828, 16, 23, "Message",ExpressionUUID->"f3fa42df-8dbb-46e0-8792-a0e431ef2819"],
Cell[403929, 11120, 556, 12, 21, "Message",ExpressionUUID->"65a59e68-e1ac-4662-a775-7f746a5c07a0"],
Cell[404488, 11134, 839, 16, 23, "Message",ExpressionUUID->"7f9fd401-4af4-4ed4-b61d-ac6763da7bd1"],
Cell[405330, 11152, 556, 12, 21, "Message",ExpressionUUID->"32055706-224f-4678-a458-eaf3abd0241f"],
Cell[405889, 11166, 527, 11, 21, "Message",ExpressionUUID->"bfad441e-a7ce-4f49-895b-b0d55b01e71a"],
Cell[406419, 11179, 826, 16, 23, "Message",ExpressionUUID->"df2d0b56-3458-46bf-800e-e325fc6df5cb"],
Cell[407248, 11197, 525, 11, 21, "Message",ExpressionUUID->"c9098aed-dc06-4e74-9027-47d623b799e1"]
}, Closed]],
Cell[407788, 11211, 220, 5, 30, "Text",ExpressionUUID->"ee39e52c-53f4-4a00-94d8-8747eb116a3b"],
Cell[CellGroupData[{
Cell[408033, 11220, 2153, 55, 85, "Input",ExpressionUUID->"f5a5c982-eb6b-4655-bf52-6b3a1d9c184d"],
Cell[410189, 11277, 19610, 394, 243, "Output",ExpressionUUID->"12abebcd-3916-4c3d-87a6-5c74a9d7c8d2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[429848, 11677, 320, 5, 64, "Subchapter",ExpressionUUID->"da300c90-dc05-444f-9d17-e145b4ab6a1a"],
Cell[430171, 11684, 254, 6, 34, "Text",ExpressionUUID->"965d38c1-ed4b-45e6-aecf-fbcadf3d8651"],
Cell[430428, 11692, 875, 22, 28, "Input",ExpressionUUID->"dba56f3d-8ec9-4de4-9653-0c1e4c4228ba"],
Cell[CellGroupData[{
Cell[431328, 11718, 2216, 58, 86, "Input",ExpressionUUID->"4b00181b-0714-4aa7-a5d5-5e67f059b082"],
Cell[433547, 11778, 18344, 366, 234, "Output",ExpressionUUID->"d9fe2f86-c866-4e91-9f0e-c78b4aa3215d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


